The Differential of All Two-Loop MHV Amplitudes in N=4 Yang-Mills Theory

We present an explicit analytic calculation of the differential of the planar n-particle, two-loop MHV scattering amplitude in N=4 super Yang-Mills theory. The result is expressed only in terms of the polylogarithm functions Li_k(-x), for k=1,2,3, with arguments x belonging to the special class of dual conformal cross-ratios known as cluster X-coordinates. The surprising fact that these amplitudes may be expressed in this way provides a striking example of the manner in which the cluster structure on the kinematic configuration space underlies the structure of amplitudes in SYM theory.

==> anc/dR.m <==
(* ::Package:: *)

(*dR[n] = the differential of the n-particle, two-loop MHV scattering amplitude in N=4 SYM*)

(*as mentioned in the paper, we define li[k,x] = PolyLog[k,-x]*)

dR[n_Integer]/;n>2:=dR[n]=Collect[Sum[c[n][[i,j]]*dLog[br@@Sort[Mod[{i-1,i,i+1,j},n,1]]],{i,n},{j,n}],dLog[__]]

c[n_Integer]/;n>2:=c[n]=Table[c1[n][i,j]+c2[n][i,j]+c3[n][i,j]+c4[n][i,j],{i,n},{j,n}]

c1[n_][2,i_]:=0/;!Inequality[5,LessEqual,i,Less,n]

c1[n_][2,i_]:=c1[n][2,i]=Expand[li[1,X[53,1,i-1]]*(-Sum[li[2,X[53,j,k]],{j,3,i-3},{k,i,n}]-Sum[li[2,X[53,2,k]]+li[1,X[53,2,k]]^2/2,{k,i,n-1}]-Sum[li[2,X[53,i-2,k]]+li[1,X[53,i-2,k]]^2/2,{k,i+1,n}]+Sum[li[2,X[56,j,i-1,2]],{j,i+2,n}]+Sum[li[2,X[56,j,1,i]],{j,4,i-2}]+Sum[li[1,X[53,j,k]]^2/2,{j,2,i-2},{k,i+1,n-1}]+Sum[li[1,X[53,l,m]]*li[1,X[53,j,k]],{l,3,i-2},{m,i+1,n},{j,2,i-3},{k,i,m}]-Sum[li[1,X[53,l,m]]*li[1,X[53,j,k]],{l,4,i-3},{m,i+2,n-2},{j,3,l-1},{k,m+1,n-2}]-Sum[li[1,X[53,l,m]]*li[1,X[53,j,i+1]],{l,3,i-4},{m,i+2,n-1},{j,l+1,i-3}]-Sum[li[1,X[53,l,m]]*li[1,X[53,j,n-1]],{l,4,i-3},{m,i+2,n-2},{j,3,l-1}]-Sum[li[1,X[53,l,m]]*li[1,X[53,j,m]],{l,3,i-2},{m,i+1,n-1},{j,l,i-3}]-Sum[li[1,X[53,l,n]]*li[1,X[53,j,k]],{l,3,i-3},{j,l+1,i-3},{k,i+1,n-1}]-Sum[li[1,X[53,l,i]]*li[1,X[53,j,k]],{l,3,i-3},{j,3,l-1},{k,i+1,n}]-Sum[li[1,X[53,l,n]]*li[1,X[53,j,n]],{l,3,i-2},{j,2,i-3}]-Pi^2/6)]/.{n+2:>2,n+1:>1}/.sortcap1/.reducecap1/.sortbr

c1[n_][i_,j_]:=c1[n][i,j]=c1[n][Mod[i-1,n,1],Mod[j-1,n,1]]/.cycleRule[n]

X[1,i_,j_]:=(br[1,2,3,j]*br[2,j-1,j,1+j])/(br[1,2,j,1+j]*br[2,3,j-1,j])

X[2,i_,j_]:=(br[1,2,i-1,i]*br[2,3,j,i])/(br[1,2,3,i]*br[2,j,i-1,i])

X[3,i_,j_]:=(br[2,3,i,1+i]*br[2,j,i-1,i])/(br[2,3,j,i]*br[2,i-1,i,1+i])

X[4,i_,j_]:=(br[1,2,3,j]*br[1,2,i-1,i]*br[2,j-1,j,i])/(br[1,2,3,i]*br[1,2,j-1,j]*br[2,j,i-1,i])

X[5,i_,j_]:=(br[1,2,3,i]*br[2,3,j-1,j]*br[2,j,i-1,i])/(br[1,2,3,j]*br[2,3,i-1,i]*br[2,j-1,j,i])

X[6,i_,j_]:=(br[1,2,3,i]*br[2,j,i,1+i])/(br[1,2,i,1+i]*br[2,3,j,i])

X[7,i_,j_]:=(br[1,2,3,j]*br[1,2,i,1+i]*br[2,j-1,j,i])/(br[1,2,3,i]*br[1,2,j-1,j]*br[2,j,i,1+i])

X[8,i_,j_]:=(br[1,2,3,i]*br[2,3,j-1,j]*br[2,j,i,1+i])/(br[1,2,3,j]*br[2,3,i,1+i]*br[2,j-1,j,i])

X[9,i_,j_]:=(br[1,2,3,j]*br[2,j,1+j,i])/(br[1,2,j,i]*br[2,3,j,1+j])

X[10,i_,j_]:=(br[1,2,j,i]*br[2,j-1,j,1+j])/(br[1,2,j-1,j]*br[2,j,1+j,i])

X[11,i_,j_]:=(br[1,2,3,j]*br[1,2,i-1,i]*br[2,j,1+j,i])/(br[1,2,3,i]*br[1,2,j,1+j]*br[2,j,i-1,i])

X[12,i_,j_]:=(br[1,2,3,j]*br[2,3,i-1,i]*br[2,j,1+j,i])/(br[1,2,3,i]*br[2,3,j,1+j]*br[2,j,i-1,i])

X[13,i_,j_]:=(br[1,2,3,j]*br[1,2,i,1+i]*br[2,j,1+j,i])/(br[1,2,3,i]*br[1,2,j,1+j]*br[2,j,i,1+i])

X[14,i_,j_]:=(br[1,2,3,i]*br[2,3,j,1+j]*br[2,j,i,1+i])/(br[1,2,3,j]*br[2,3,i,1+i]*br[2,j,1+j,i])

X[15,i_,j_]:=(br[1,2,j-1,j]*br[2,j,i-1,i]*br[j-1,j,1+j,i])/(br[1,2,j,i]*br[2,j-1,j,1+j]*br[j-1,j,i-1,i])

X[16,i_,j_]:=(br[2,3,j-1,j]*br[2,j,i-1,i]*br[j-1,j,1+j,i])/(br[2,3,j,i]*br[2,j-1,j,1+j]*br[j-1,j,i-1,i])

X[17,i_,j_]:=(br[1,2,j-1,j]*br[2,j,i,1+i]*br[j-1,j,1+j,i])/(br[1,2,j,i]*br[2,j-1,j,1+j]*br[j-1,j,i,1+i])

X[18,i_,j_]:=(br[2,3,j-1,j]*br[2,j,i,1+i]*br[j-1,j,1+j,i])/(br[2,3,j,i]*br[2,j-1,j,1+j]*br[j-1,j,i,1+i])

X[19,i_,j_]:=(br[1,2,j,i]*br[2,i-1,i,1+i]*br[j-1,j,i-1,i])/(br[1,2,i-1,i]*br[2,j-1,j,i]*br[j,i-1,i,1+i])

X[20,i_,j_]:=(br[2,3,j,i]*br[2,i-1,i,1+i]*br[j-1,j,i-1,i])/(br[2,3,i-1,i]*br[2,j-1,j,i]*br[j,i-1,i,1+i])

X[21,i_,j_]:=(br[2,j,i,1+i]*br[j-1,j,i-1,i])/(br[2,j-1,j,i]*br[j,i-1,i,1+i])

X[22,i_,j_]:=(br[1,2,i,1+i]*br[2,j-1,j,i]*br[j,i-1,i,1+i])/(br[1,2,j,i]*br[2,i-1,i,1+i]*br[j-1,j,i,1+i])

X[23,i_,j_]:=(br[2,3,i,1+i]*br[2,j-1,j,i]*br[j,i-1,i,1+i])/(br[2,3,j,i]*br[2,i-1,i,1+i]*br[j-1,j,i,1+i])

X[24,i_,j_]:=(br[2,j,i-1,i]*br[j-1,j,1+j,i])/(br[2,j-1,j,i]*br[j,1+j,i-1,i])

X[25,i_,j_]:=(br[1,2,j,i]*br[2,j-1,j,1+j]*br[j,1+j,i-1,i])/(br[1,2,j,1+j]*br[2,j,i-1,i]*br[j-1,j,1+j,i])

X[26,i_,j_]:=(br[2,3,j,i]*br[2,j-1,j,1+j]*br[j,1+j,i-1,i])/(br[2,3,j,1+j]*br[2,j,i-1,i]*br[j-1,j,1+j,i])

X[27,i_,j_]:=(br[1,2,j,i]*br[2,i-1,i,1+i]*br[j,1+j,i-1,i])/(br[1,2,i-1,i]*br[2,j,1+j,i]*br[j,i-1,i,1+i])

X[28,i_,j_]:=(br[2,3,j,i]*br[2,i-1,i,1+i]*br[j,1+j,i-1,i])/(br[2,3,i-1,i]*br[2,j,1+j,i]*br[j,i-1,i,1+i])

X[29,i_,j_]:=(br[1,2,j,1+j]*br[2,j,i,1+i]*br[j-1,j,1+j,i])/(br[1,2,j,i]*br[2,j-1,j,1+j]*br[j,1+j,i,1+i])

X[30,i_,j_]:=(br[2,3,j,1+j]*br[2,j,i,1+i]*br[j-1,j,1+j,i])/(br[2,3,j,i]*br[2,j-1,j,1+j]*br[j,1+j,i,1+i])

X[31,i_,j_]:=(br[1,2,i,1+i]*br[2,j,1+j,i]*br[j,i-1,i,1+i])/(br[1,2,j,i]*br[2,i-1,i,1+i]*br[j,1+j,i,1+i])

X[32,i_,j_]:=(br[2,3,j,i]*br[2,i-1,i,1+i]*br[j,1+j,i,1+i])/(br[2,3,i,1+i]*br[2,j,1+j,i]*br[j,i-1,i,1+i])

X[33,i_,j_]:=(br[1,2,3,j]*br[1,2,i-1,i]*br[2,j-1,j,1+j]*br[j-1,j,i-1,i])/(br[1,2,j-1,j]*br[2,j,i-1,i]*cap[i-1,i,tup[1,2,3],tup[j-1,j,1+j]])

X[34,i_,j_]:=(br[2,3,j-1,j]*br[2,j,i-1,i]*cap[i-1,i,tup[1,2,3],tup[j-1,j,1+j]])/(br[1,2,3,j]*br[2,3,i-1,i]*br[2,j-1,j,1+j]*br[j-1,j,i-1,i])

X[35,i_,j_]:=(br[1,2,3,j]*br[1,2,i-1,i]*br[2,j-1,j,1+j]*br[j,1+j,i-1,i])/(br[1,2,j,1+j]*br[2,j,i-1,i]*cap[i-1,i,tup[1,2,3],tup[j-1,j,1+j]])

X[36,i_,j_]:=(br[1,2,3,j]*br[2,3,i-1,i]*br[2,j-1,j,1+j]*br[j,1+j,i-1,i])/(br[2,3,j,1+j]*br[2,j,i-1,i]*cap[i-1,i,tup[1,2,3],tup[j-1,j,1+j]])

X[37,i_,j_]:=(br[1,2,3,i]*cap[2,3,tup[j-1,j,1+j],tup[i-1,i,1+i]])/(br[2,3,i,1+i]*cap[i-1,i,tup[1,2,3],tup[j-1,j,1+j]])

X[38,i_,j_]:=(br[1,2,3,j]*br[1,2,i,1+i]*br[2,j-1,j,1+j]*br[j-1,j,i,1+i])/(br[1,2,j-1,j]*br[2,j,i,1+i]*cap[i,1+i,tup[1,2,3],tup[j-1,j,1+j]])

X[39,i_,j_]:=(br[2,3,j-1,j]*br[2,j,i,1+i]*cap[i,1+i,tup[1,2,3],tup[j-1,j,1+j]])/(br[1,2,3,j]*br[2,3,i,1+i]*br[2,j-1,j,1+j]*br[j-1,j,i,1+i])

X[40,i_,j_]:=(br[1,2,3,j]*br[1,2,i,1+i]*br[2,j-1,j,1+j]*br[j,1+j,i,1+i])/(br[1,2,j,1+j]*br[2,j,i,1+i]*cap[i,1+i,tup[1,2,3],tup[j-1,j,1+j]])

X[41,i_,j_]:=(br[2,3,j,1+j]*br[2,j,i,1+i]*cap[i,1+i,tup[1,2,3],tup[j-1,j,1+j]])/(br[1,2,3,j]*br[2,3,i,1+i]*br[2,j-1,j,1+j]*br[j,1+j,i,1+i])

X[42,i_,j_]:=-((br[1,2,i-1,i]*br[2,3,j-1,j])/cap1[2,tup[1,3],tup[j-1,j],tup[i-1,i]])

X[43,i_,j_]:=-(cap1[2,tup[1,3],tup[j,1+j],tup[i-1,i]]/(br[1,2,i-1,i]*br[2,3,j,1+j]))

X[44,i_,j_]:=-((br[1,2,i,1+i]*cap1[2,tup[1,3],tup[j,1+j],tup[i-1,i]])/(br[1,2,3,i]*br[1,2,j,1+j]*br[2,i-1,i,1+i]))

X[45,i_,j_]:=-((br[2,3,i,1+i]*cap1[2,tup[1,3],tup[j,1+j],tup[i-1,i]])/(br[1,2,3,i]*br[2,3,j,1+j]*br[2,i-1,i,1+i]))

X[46,i_,j_]:=-((br[1,2,i,1+i]*br[j-1,j,i-1,i])/cap1[i,tup[1,2],tup[j-1,j],tup[i-1,1+i]])

X[47,i_,j_]:=-((br[1,2,j,i]*br[2,i-1,i,1+i]*br[j-1,j,1+j,i])/(br[2,j-1,j,i]*cap1[i,tup[1,2],tup[j,1+j],tup[i-1,1+i]]))

X[48,i_,j_]:=-((br[1,2,i,1+i]*br[j,1+j,i-1,i])/cap1[i,tup[1,2],tup[j,1+j],tup[i-1,1+i]])

X[49,i_,j_]:=-((br[2,3,i,1+i]*br[j,1+j,i-1,i])/cap1[i,tup[2,3],tup[j,1+j],tup[i-1,1+i]])

X[50,i_,j_]:=-((br[1,2,j-1,j]*br[j,1+j,i-1,i])/cap1[j,tup[1,2],tup[j-1,1+j],tup[i-1,i]])

X[51,i_,j_]:=-((br[1,2,3,j]*br[2,3,i-1,i]*br[j-1,j,1+j,i])/(br[1,2,3,i]*cap1[j,tup[2,3],tup[j-1,1+j],tup[i-1,i]]))

X[52,i_,j_]:=-((br[2,3,j-1,j]*br[j,1+j,i-1,i])/cap1[j,tup[2,3],tup[j-1,1+j],tup[i-1,i]])

X[53,i_,j_]:=(br[i,1+i,2+i,1+j]*br[1+i,j,1+j,2+j])/(br[i,1+i,1+j,2+j]*br[1+i,2+i,j,1+j])

X[54,i_]:=(br[1,2,i,1+i]*br[2,3,4,i]*br[3,i-1,i,1+i])/(br[1,2,3,i]*br[2,i-1,i,1+i]*br[3,4,i,1+i])

X[55,i_]:=(br[1,2,3,i]*br[2,i-1,i,1+i]*br[3,4,i-1,i])/(br[1,2,i-1,i]*br[2,3,4,i]*br[3,i-1,i,1+i])

X[56,i_,j_,k_]:=cap1[i,tup[1+i,i-1],tup[j,1+j],tup[k,1+k]]/(br[i,i-1,j,1+j]*br[i,1+i,k,1+k])

sortcap1:=sortcap1={cap1[w_,tup[x___],tup[y___],tup[z___]]:>(Times@@Signature/@{{x},{y},{z}}*Signature[Sort/@{{x},{y},{z}}]*cap1[w,#1,#2,#3]&)@@Apply[tup,Sort[Sort/@{{x},{y},{z}}],{1}]}

reducecap1:=reducecap1={cap1[z_,tup[y__],tup[x_,w_],tup[w_,v_]]:>br[z,y,w]*br[z,x,w,v],cap1[z_,tup[y_,x_],tup[w__],tup[v_,x_]]:>br[z,y,x,v]*br[z,x,w],cap1[z_,tup[y_,x_],tup[x_,w_],tup[v__]]:>br[z,y,x,w]*br[z,x,v],cap1[z_,tup[y_,x_],tup[y_,w_],tup[v__]]:>br[z,y,v]*br[z,y,x,w]}

sortbr:=sortbr={br[z__]:>Signature[{z}]*br@@Sort[{z}]}

cycleRule[n_]:={br[z__]:>cycle[n][br[z]],cap[z__]:>cycle[n][cap[z]],cap1[z__]:>cycle[n][cap1[z]]}

cycle[n_][br[z__]]:=cycle[n][br[z]]=br@@Mod[{z}+1,n,1]/.sort

cycle[n_][cap[z__]]:=cycle[n][cap[z]]=cap[z]/.tup[y__]:>tup@@Mod[{y}+1,n,1]/.cap[w_,x_,y__]:>cap[Mod[w+1,n,1],Mod[x+1,n,1],y]/.sort

cycle[n_][cap1[z__]]:=cycle[n][cap1[z]]=cap1[z]/.tup[y__]:>tup@@Mod[{y}+1,n,1]/.cap1[x_,y__]:>cap1[Mod[x+1,n,1],y]/.sort

sort:=sort=Join[sortbr,sortcap,sortcap1]

sortcap:=sortcap={cap[w_,x_,tup[y___],tup[z___]]:>(Times@@Signature/@{{w,x},{y},{z}}*Signature[Sort/@{{w,x},{y},{z}}]*cap[#1,#2,#3,#4]&)@@Join[Sort[{w,x}],Apply[tup,Sort[Sort/@{{y},{z}}],{1}]]}

c2[n_][2,i_]:=0/;!Inequality[5,Less,i,LessEqual,n]

c2[n_][2,i_]:=c2[n][2,i]=Expand[Sum[C2[i,j],{j,4,i-2}]-(li[1,1/X[53,1,i-1]]^3+3*li[1,1/X[53,1,i-1]]^2*li[1,X[53,2,i-1]]+li[1,1/X[53,1,i-1]]*(Pi^2-6*li[1,X[53,1,i-1]]*li[1,1/X[53,2,i-1]]+3*li[1,X[53,2,i-1]]*(-2*li[1,1/X[53,2,i-1]]+li[1,X[53,2,i-1]]))+li[1,X[53,2,i-1]]*(Pi^2+3*li[1,1/X[53,2,i-1]]^2-3*li[1,1/X[53,2,i-1]]*li[1,X[53,2,i-1]]+li[1,X[53,2,i-1]]^2+6*li[2,X[55,i]])-6*(li[1,X[53,1,i-1]]*(li[2,1/X[53,2,i-1]]-li[2,X[55,i]])+li[3,1/X[53,1,i-1]]+li[3,1/X[55,i]]-li[3,X[54,i]]))/6]/.{n+1:>1}/.sortcap/.reducecap/.sortcap1/.reducecap1/.{li[_,___*br[___,z_,___,z_,___]]:>0,li[1,___/br[___,z_,___,z_,___]]:>0}/.sortbr

c2[n_][i_,j_]:=c2[n][i,j]=c2[n][Mod[i-1,n,1],Mod[j-1,n,1]]/.cycleRule[n]

C2[i_,j_]:=-(li[1,1/X[2,i,j]]^3/6)+(2*li[1,X[2,i,j]]^3)/3-(Pi^2*li[1,1/X[9,i,j]])/6-li[1,X[1,i,j]]*li[1,X[4,i,j]]*li[1,1/X[9,i,j]]-li[1,X[4,i,j]]^2*li[1,1/X[9,i,j]]-li[1,X[1,i,j]]*li[1,1/X[9,i,j]]^2+li[1,1/X[9,i,j]]^3/3+li[1,X[1,i,j]]*li[1,X[4,i,j]]*li[1,X[9,i,j]]+li[1,X[4,i,j]]^2*li[1,X[9,i,j]]+li[1,X[1,i,j]]*li[1,1/X[9,i,j]]*li[1,X[9,i,j]]-2*li[1,X[4,i,j]]*li[1,1/X[9,i,j]]*li[1,X[9,i,j]]-(3*li[1,1/X[9,i,j]]^2*li[1,X[9,i,j]])/2+(3*li[1,X[4,i,j]]*li[1,X[9,i,j]]^2)/2+(2*li[1,X[9,i,j]]^3)/3+li[1,X[4,i,j]]*li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]+li[1,1/X[9,i,j]]^2*li[1,1/X[10,i,j]]-li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,1/X[10,i,j]]-li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,1/X[10,i,j]]+(li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]^2)/2-(li[1,X[9,i,j]]*li[1,1/X[10,i,j]]^2)/2+li[1,X[1,i,j]]*li[1,1/X[9,i,j]]*li[1,X[10,i,j]]-li[1,X[1,i,j]]*li[1,X[9,i,j]]*li[1,X[10,i,j]]-li[1,X[3,i,j]]*li[1,X[9,i,j]]*li[1,X[10,i,j]]+li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,X[10,i,j]]+2*li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,X[10,i,j]]-li[1,X[9,i,j]]^2*li[1,X[10,i,j]]-li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,X[10,i,j]]+li[1,X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,X[10,i,j]]-(li[1,X[4,i,j]]*li[1,X[10,i,j]]^2)/2-(li[1,1/X[9,i,j]]*li[1,X[10,i,j]]^2)/2-li[1,X[9,i,j]]*li[1,X[10,i,j]]^2+li[1,X[10,i,j]]^3/6-li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[11,i,j]]-li[1,X[1,i,j]]*li[1,X[4,i,j]]*li[1,1/X[14,i,j]]-li[1,X[4,i,j]]^2*li[1,1/X[14,i,j]]-li[1,X[1,i,j]]*li[1,1/X[9,i,j]]*li[1,1/X[14,i,j]]+(li[1,1/X[9,i,j]]^2*li[1,1/X[14,i,j]])/2-2*li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,1/X[14,i,j]]-li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,1/X[14,i,j]]-li[1,X[9,i,j]]^2*li[1,1/X[14,i,j]]+li[1,X[4,i,j]]*li[1,1/X[10,i,j]]*li[1,1/X[14,i,j]]+li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,1/X[14,i,j]]+(li[1,1/X[10,i,j]]^2*li[1,1/X[14,i,j]])/2+li[1,X[1,i,j]]*li[1,X[10,i,j]]*li[1,1/X[14,i,j]]+li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,1/X[14,i,j]]-li[1,1/X[10,i,j]]*li[1,X[10,i,j]]*li[1,1/X[14,i,j]]+li[1,X[1,i,j]]*li[1,X[4,i,j]]*li[1,X[14,i,j]]+li[1,X[4,i,j]]^2*li[1,X[14,i,j]]+li[1,X[1,i,j]]*li[1,1/X[9,i,j]]*li[1,X[14,i,j]]-(li[1,1/X[9,i,j]]^2*li[1,X[14,i,j]])/2+2*li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,X[14,i,j]]+li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,X[14,i,j]]+li[1,X[9,i,j]]^2*li[1,X[14,i,j]]-li[1,X[4,i,j]]*li[1,1/X[10,i,j]]*li[1,X[14,i,j]]-li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,X[14,i,j]]-(li[1,1/X[10,i,j]]^2*li[1,X[14,i,j]])/2-li[1,X[1,i,j]]*li[1,X[10,i,j]]*li[1,X[14,i,j]]-li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[14,i,j]]+li[1,1/X[10,i,j]]*li[1,X[10,i,j]]*li[1,X[14,i,j]]-li[1,X[1,i,j]]*li[1,X[4,i,j]]*li[1,1/X[15,i,j]]-li[1,X[4,i,j]]^2*li[1,1/X[15,i,j]]-li[1,X[1,i,j]]*li[1,1/X[9,i,j]]*li[1,1/X[15,i,j]]+(li[1,1/X[9,i,j]]^2*li[1,1/X[15,i,j]])/2-2*li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,1/X[15,i,j]]-2*li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,1/X[15,i,j]]-(li[1,X[9,i,j]]^2*li[1,1/X[15,i,j]])/2+li[1,X[4,i,j]]*li[1,1/X[10,i,j]]*li[1,1/X[15,i,j]]+li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,1/X[15,i,j]]+(li[1,1/X[10,i,j]]^2*li[1,1/X[15,i,j]])/2+li[1,X[1,i,j]]*li[1,X[10,i,j]]*li[1,1/X[15,i,j]]-li[1,1/X[9,i,j]]*li[1,X[10,i,j]]*li[1,1/X[15,i,j]]+3*li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,1/X[15,i,j]]-li[1,1/X[10,i,j]]*li[1,X[10,i,j]]*li[1,1/X[15,i,j]]-li[1,X[9,i,j]]*li[1,1/X[14,i,j]]*li[1,1/X[15,i,j]]+li[1,X[9,i,j]]*li[1,X[14,i,j]]*li[1,1/X[15,i,j]]-li[1,X[9,i,j]]*li[1,1/X[15,i,j]]^2+li[1,X[1,i,j]]*li[1,X[4,i,j]]*li[1,X[15,i,j]]+li[1,X[4,i,j]]^2*li[1,X[15,i,j]]+li[1,X[1,i,j]]*li[1,1/X[9,i,j]]*li[1,X[15,i,j]]-li[1,X[4,i,j]]*li[1,1/X[9,i,j]]*li[1,X[15,i,j]]-(li[1,1/X[9,i,j]]^2*li[1,X[15,i,j]])/2+3*li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,X[15,i,j]]+li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,X[15,i,j]]+li[1,X[9,i,j]]^2*li[1,X[15,i,j]]-li[1,X[4,i,j]]*li[1,1/X[10,i,j]]*li[1,X[15,i,j]]-li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,X[15,i,j]]-(li[1,1/X[10,i,j]]^2*li[1,X[15,i,j]])/2-li[1,X[1,i,j]]*li[1,X[10,i,j]]*li[1,X[15,i,j]]+li[1,1/X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[15,i,j]]-2*li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[15,i,j]]+li[1,1/X[10,i,j]]*li[1,X[10,i,j]]*li[1,X[15,i,j]]-(li[1,X[10,i,j]]^2*li[1,X[15,i,j]])/2-li[1,X[4,i,j]]*li[1,1/X[14,i,j]]*li[1,X[15,i,j]]+li[1,X[4,i,j]]*li[1,X[14,i,j]]*li[1,X[15,i,j]]-li[1,X[4,i,j]]*li[1,1/X[15,i,j]]*li[1,X[15,i,j]]+li[1,X[9,i,j]]*li[1,1/X[15,i,j]]*li[1,X[15,i,j]]+li[1,X[4,i,j]]*li[1,X[15,i,j]]^2+li[1,X[1,i,j]]*li[1,X[4,i,j]]*li[1,1/X[17,i,j]]+li[1,X[4,i,j]]^2*li[1,1/X[17,i,j]]+li[1,X[1,i,j]]*li[1,1/X[9,i,j]]*li[1,1/X[17,i,j]]-(li[1,1/X[9,i,j]]^2*li[1,1/X[17,i,j]])/2+2*li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,1/X[17,i,j]]+li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,1/X[17,i,j]]+li[1,X[9,i,j]]^2*li[1,1/X[17,i,j]]-li[1,X[4,i,j]]*li[1,1/X[10,i,j]]*li[1,1/X[17,i,j]]-li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,1/X[17,i,j]]-(li[1,1/X[10,i,j]]^2*li[1,1/X[17,i,j]])/2-li[1,X[1,i,j]]*li[1,X[10,i,j]]*li[1,1/X[17,i,j]]+li[1,1/X[9,i,j]]*li[1,X[10,i,j]]*li[1,1/X[17,i,j]]-2*li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,1/X[17,i,j]]+li[1,1/X[10,i,j]]*li[1,X[10,i,j]]*li[1,1/X[17,i,j]]+li[1,X[9,i,j]]*li[1,1/X[15,i,j]]*li[1,1/X[17,i,j]]+li[1,X[4,i,j]]*li[1,X[15,i,j]]*li[1,1/X[17,i,j]]-li[1,X[1,i,j]]*li[1,X[4,i,j]]*li[1,X[17,i,j]]-li[1,X[4,i,j]]^2*li[1,X[17,i,j]]-li[1,X[1,i,j]]*li[1,1/X[9,i,j]]*li[1,X[17,i,j]]+li[1,X[3,i,j]]*li[1,X[9,i,j]]*li[1,X[17,i,j]]-2*li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,X[17,i,j]]-li[1,X[6,i,j]]*li[1,X[9,i,j]]*li[1,X[17,i,j]]-2*li[1,X[9,i,j]]^2*li[1,X[17,i,j]]+li[1,X[4,i,j]]*li[1,1/X[10,i,j]]*li[1,X[17,i,j]]+li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,X[17,i,j]]+(li[1,1/X[10,i,j]]^2*li[1,X[17,i,j]])/2+li[1,X[1,i,j]]*li[1,X[10,i,j]]*li[1,X[17,i,j]]+li[1,X[4,i,j]]*li[1,X[10,i,j]]*li[1,X[17,i,j]]+li[1,X[6,i,j]]*li[1,X[10,i,j]]*li[1,X[17,i,j]]-li[1,1/X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[17,i,j]]+3*li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[17,i,j]]-li[1,1/X[10,i,j]]*li[1,X[10,i,j]]*li[1,X[17,i,j]]+li[1,X[6,i,j]]*li[1,1/X[14,i,j]]*li[1,X[17,i,j]]-li[1,1/X[9,i,j]]*li[1,1/X[14,i,j]]*li[1,X[17,i,j]]+2*li[1,X[9,i,j]]*li[1,1/X[14,i,j]]*li[1,X[17,i,j]]-li[1,X[10,i,j]]*li[1,1/X[14,i,j]]*li[1,X[17,i,j]]-(li[1,1/X[14,i,j]]^2*li[1,X[17,i,j]])/2-li[1,X[6,i,j]]*li[1,X[14,i,j]]*li[1,X[17,i,j]]+li[1,1/X[9,i,j]]*li[1,X[14,i,j]]*li[1,X[17,i,j]]-2*li[1,X[9,i,j]]*li[1,X[14,i,j]]*li[1,X[17,i,j]]+li[1,X[10,i,j]]*li[1,X[14,i,j]]*li[1,X[17,i,j]]+li[1,1/X[14,i,j]]*li[1,X[14,i,j]]*li[1,X[17,i,j]]-(li[1,X[14,i,j]]^2*li[1,X[17,i,j]])/2-li[1,X[9,i,j]]*li[1,1/X[15,i,j]]*li[1,X[17,i,j]]+li[1,X[10,i,j]]*li[1,1/X[15,i,j]]*li[1,X[17,i,j]]-li[1,X[4,i,j]]*li[1,X[15,i,j]]*li[1,X[17,i,j]]-li[1,X[10,i,j]]*li[1,1/X[17,i,j]]*li[1,X[17,i,j]]-(li[1,X[4,i,j]]*li[1,X[17,i,j]]^2)/2+(li[1,1/X[9,i,j]]*li[1,X[17,i,j]]^2)/2-li[1,X[9,i,j]]*li[1,X[17,i,j]]^2+(li[1,X[10,i,j]]*li[1,X[17,i,j]]^2)/2+li[1,1/X[14,i,j]]*li[1,X[17,i,j]]^2-li[1,X[14,i,j]]*li[1,X[17,i,j]]^2-(li[1,1/X[15,i,j]]*li[1,X[17,i,j]]^2)/2+(li[1,1/X[17,i,j]]*li[1,X[17,i,j]]^2)/2-li[1,X[17,i,j]]^3/6-li[1,X[6,i,j]]*li[1,X[17,i,j]]*li[1,X[19,i,j]]+li[1,X[10,i,j]]*li[1,X[17,i,j]]*li[1,X[19,i,j]]-li[1,X[17,i,j]]^2*li[1,X[19,i,j]]-(li[1,X[10,i,j]]*li[1,X[19,i,j]]^2)/2+(li[1,X[17,i,j]]*li[1,X[19,i,j]]^2)/2-li[1,1/X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[21,i,j]]+li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[21,i,j]]-li[1,X[10,i,j]]*li[1,1/X[14,i,j]]*li[1,X[21,i,j]]+li[1,X[10,i,j]]*li[1,X[14,i,j]]*li[1,X[21,i,j]]+li[1,X[6,i,j]]*li[1,X[17,i,j]]*li[1,X[21,i,j]]+li[1,1/X[9,i,j]]*li[1,X[17,i,j]]*li[1,X[21,i,j]]-li[1,X[9,i,j]]*li[1,X[17,i,j]]*li[1,X[21,i,j]]+li[1,1/X[14,i,j]]*li[1,X[17,i,j]]*li[1,X[21,i,j]]-li[1,X[14,i,j]]*li[1,X[17,i,j]]*li[1,X[21,i,j]]+li[1,X[10,i,j]]*li[1,X[19,i,j]]*li[1,X[21,i,j]]-li[1,X[17,i,j]]*li[1,X[19,i,j]]*li[1,X[21,i,j]]+li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,X[24,i,j]]-li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[24,i,j]]-li[1,X[9,i,j]]*li[1,X[11,i,j]]*li[1,X[24,i,j]]+li[1,X[9,i,j]]*li[1,1/X[15,i,j]]*li[1,X[24,i,j]]-(li[1,X[2,i,j]]^2*(2*li[1,X[1,i,j]]+2*li[1,X[4,i,j]]+2*li[1,1/X[9,i,j]]+li[1,X[9,i,j]]-2*li[1,X[10,i,j]]+li[1,1/X[14,i,j]]-li[1,X[14,i,j]]+li[1,1/X[15,i,j]]-li[1,X[15,i,j]]-li[1,1/X[17,i,j]]+2*li[1,X[17,i,j]]-li[1,X[29,i,j]]))/2+(li[1,1/X[9,i,j]]^2*li[1,X[29,i,j]])/2-li[1,X[3,i,j]]*li[1,X[9,i,j]]*li[1,X[29,i,j]]+li[1,X[6,i,j]]*li[1,X[9,i,j]]*li[1,X[29,i,j]]-li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,X[29,i,j]]+li[1,X[9,i,j]]^2*li[1,X[29,i,j]]-li[1,X[4,i,j]]*li[1,X[10,i,j]]*li[1,X[29,i,j]]-li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[29,i,j]]-li[1,X[6,i,j]]*li[1,1/X[14,i,j]]*li[1,X[29,i,j]]+li[1,1/X[9,i,j]]*li[1,1/X[14,i,j]]*li[1,X[29,i,j]]-2*li[1,X[9,i,j]]*li[1,1/X[14,i,j]]*li[1,X[29,i,j]]+li[1,X[10,i,j]]*li[1,1/X[14,i,j]]*li[1,X[29,i,j]]+(li[1,1/X[14,i,j]]^2*li[1,X[29,i,j]])/2+li[1,X[6,i,j]]*li[1,X[14,i,j]]*li[1,X[29,i,j]]-li[1,1/X[9,i,j]]*li[1,X[14,i,j]]*li[1,X[29,i,j]]+2*li[1,X[9,i,j]]*li[1,X[14,i,j]]*li[1,X[29,i,j]]-li[1,X[10,i,j]]*li[1,X[14,i,j]]*li[1,X[29,i,j]]-li[1,1/X[14,i,j]]*li[1,X[14,i,j]]*li[1,X[29,i,j]]+(li[1,X[14,i,j]]^2*li[1,X[29,i,j]])/2-li[1,X[10,i,j]]*li[1,1/X[15,i,j]]*li[1,X[29,i,j]]+li[1,X[10,i,j]]*li[1,1/X[17,i,j]]*li[1,X[29,i,j]]+li[1,X[4,i,j]]*li[1,X[17,i,j]]*li[1,X[29,i,j]]-li[1,X[6,i,j]]*li[1,X[17,i,j]]*li[1,X[29,i,j]]-li[1,1/X[9,i,j]]*li[1,X[17,i,j]]*li[1,X[29,i,j]]+2*li[1,X[9,i,j]]*li[1,X[17,i,j]]*li[1,X[29,i,j]]-2*li[1,1/X[14,i,j]]*li[1,X[17,i,j]]*li[1,X[29,i,j]]+2*li[1,X[14,i,j]]*li[1,X[17,i,j]]*li[1,X[29,i,j]]+li[1,1/X[15,i,j]]*li[1,X[17,i,j]]*li[1,X[29,i,j]]-li[1,1/X[17,i,j]]*li[1,X[17,i,j]]*li[1,X[29,i,j]]+li[1,X[6,i,j]]*li[1,X[19,i,j]]*li[1,X[29,i,j]]-li[1,X[10,i,j]]*li[1,X[19,i,j]]*li[1,X[29,i,j]]+2*li[1,X[17,i,j]]*li[1,X[19,i,j]]*li[1,X[29,i,j]]-(li[1,X[19,i,j]]^2*li[1,X[29,i,j]])/2-li[1,X[6,i,j]]*li[1,X[21,i,j]]*li[1,X[29,i,j]]-li[1,1/X[9,i,j]]*li[1,X[21,i,j]]*li[1,X[29,i,j]]+li[1,X[9,i,j]]*li[1,X[21,i,j]]*li[1,X[29,i,j]]-li[1,1/X[14,i,j]]*li[1,X[21,i,j]]*li[1,X[29,i,j]]+li[1,X[14,i,j]]*li[1,X[21,i,j]]*li[1,X[29,i,j]]+li[1,X[19,i,j]]*li[1,X[21,i,j]]*li[1,X[29,i,j]]-(li[1,X[4,i,j]]*li[1,X[29,i,j]]^2)/2+li[1,X[6,i,j]]*li[1,X[29,i,j]]^2+(li[1,1/X[9,i,j]]*li[1,X[29,i,j]]^2)/2-li[1,X[9,i,j]]*li[1,X[29,i,j]]^2-(li[1,X[10,i,j]]*li[1,X[29,i,j]]^2)/2+li[1,1/X[14,i,j]]*li[1,X[29,i,j]]^2-li[1,X[14,i,j]]*li[1,X[29,i,j]]^2-(li[1,1/X[15,i,j]]*li[1,X[29,i,j]]^2)/2+(li[1,1/X[17,i,j]]*li[1,X[29,i,j]]^2)/2+(li[1,X[17,i,j]]*li[1,X[29,i,j]]^2)/2-li[1,X[19,i,j]]*li[1,X[29,i,j]]^2-li[1,X[29,i,j]]^3/3+li[1,1/X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[32,i,j]]-li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[32,i,j]]+li[1,X[10,i,j]]*li[1,1/X[14,i,j]]*li[1,X[32,i,j]]-li[1,X[10,i,j]]*li[1,X[14,i,j]]*li[1,X[32,i,j]]-li[1,1/X[9,i,j]]*li[1,X[17,i,j]]*li[1,X[32,i,j]]+li[1,X[9,i,j]]*li[1,X[17,i,j]]*li[1,X[32,i,j]]-li[1,X[10,i,j]]*li[1,X[17,i,j]]*li[1,X[32,i,j]]-li[1,1/X[14,i,j]]*li[1,X[17,i,j]]*li[1,X[32,i,j]]+li[1,X[14,i,j]]*li[1,X[17,i,j]]*li[1,X[32,i,j]]+li[1,X[17,i,j]]^2*li[1,X[32,i,j]]-li[1,X[10,i,j]]*li[1,X[21,i,j]]*li[1,X[32,i,j]]+li[1,X[17,i,j]]*li[1,X[21,i,j]]*li[1,X[32,i,j]]+li[1,1/X[9,i,j]]*li[1,X[29,i,j]]*li[1,X[32,i,j]]-li[1,X[9,i,j]]*li[1,X[29,i,j]]*li[1,X[32,i,j]]+li[1,X[10,i,j]]*li[1,X[29,i,j]]*li[1,X[32,i,j]]+li[1,1/X[14,i,j]]*li[1,X[29,i,j]]*li[1,X[32,i,j]]-li[1,X[14,i,j]]*li[1,X[29,i,j]]*li[1,X[32,i,j]]-2*li[1,X[17,i,j]]*li[1,X[29,i,j]]*li[1,X[32,i,j]]-li[1,X[21,i,j]]*li[1,X[29,i,j]]*li[1,X[32,i,j]]+li[1,X[29,i,j]]^2*li[1,X[32,i,j]]+(li[1,X[10,i,j]]*li[1,X[32,i,j]]^2)/2-(li[1,X[17,i,j]]*li[1,X[32,i,j]]^2)/2+(li[1,X[29,i,j]]*li[1,X[32,i,j]]^2)/2+li[1,X[4,i,j]]*li[1,1/X[9,i,j]]*li[1,X[33,i,j]]-li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,X[33,i,j]]+li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,X[33,i,j]]-(li[1,X[9,i,j]]^2*li[1,X[33,i,j]])/2-li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,X[33,i,j]]+li[1,X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,X[33,i,j]]-li[1,X[9,i,j]]*li[1,X[10,i,j]]*li[1,X[33,i,j]]+(li[1,X[10,i,j]]^2*li[1,X[33,i,j]])/2+li[1,X[4,i,j]]*li[1,1/X[14,i,j]]*li[1,X[33,i,j]]+li[1,X[9,i,j]]*li[1,1/X[14,i,j]]*li[1,X[33,i,j]]-li[1,1/X[10,i,j]]*li[1,1/X[14,i,j]]*li[1,X[33,i,j]]-li[1,X[4,i,j]]*li[1,X[14,i,j]]*li[1,X[33,i,j]]-li[1,X[9,i,j]]*li[1,X[14,i,j]]*li[1,X[33,i,j]]+li[1,1/X[10,i,j]]*li[1,X[14,i,j]]*li[1,X[33,i,j]]+li[1,X[4,i,j]]*li[1,1/X[15,i,j]]*li[1,X[33,i,j]]+li[1,X[9,i,j]]*li[1,1/X[15,i,j]]*li[1,X[33,i,j]]-li[1,1/X[10,i,j]]*li[1,1/X[15,i,j]]*li[1,X[33,i,j]]-li[1,X[4,i,j]]*li[1,X[15,i,j]]*li[1,X[33,i,j]]+li[1,1/X[9,i,j]]*li[1,X[15,i,j]]*li[1,X[33,i,j]]-2*li[1,X[9,i,j]]*li[1,X[15,i,j]]*li[1,X[33,i,j]]+li[1,1/X[10,i,j]]*li[1,X[15,i,j]]*li[1,X[33,i,j]]+li[1,1/X[14,i,j]]*li[1,X[15,i,j]]*li[1,X[33,i,j]]-li[1,X[14,i,j]]*li[1,X[15,i,j]]*li[1,X[33,i,j]]+li[1,1/X[15,i,j]]*li[1,X[15,i,j]]*li[1,X[33,i,j]]-li[1,X[15,i,j]]^2*li[1,X[33,i,j]]-li[1,X[4,i,j]]*li[1,1/X[17,i,j]]*li[1,X[33,i,j]]-li[1,X[9,i,j]]*li[1,1/X[17,i,j]]*li[1,X[33,i,j]]+li[1,1/X[10,i,j]]*li[1,1/X[17,i,j]]*li[1,X[33,i,j]]-li[1,X[15,i,j]]*li[1,1/X[17,i,j]]*li[1,X[33,i,j]]+li[1,X[4,i,j]]*li[1,X[17,i,j]]*li[1,X[33,i,j]]+li[1,X[9,i,j]]*li[1,X[17,i,j]]*li[1,X[33,i,j]]-li[1,1/X[10,i,j]]*li[1,X[17,i,j]]*li[1,X[33,i,j]]-li[1,X[10,i,j]]*li[1,X[17,i,j]]*li[1,X[33,i,j]]+li[1,X[15,i,j]]*li[1,X[17,i,j]]*li[1,X[33,i,j]]+(li[1,X[17,i,j]]^2*li[1,X[33,i,j]])/2-li[1,X[9,i,j]]*li[1,X[24,i,j]]*li[1,X[33,i,j]]+li[1,X[10,i,j]]*li[1,X[29,i,j]]*li[1,X[33,i,j]]-li[1,X[17,i,j]]*li[1,X[29,i,j]]*li[1,X[33,i,j]]+(li[1,X[29,i,j]]^2*li[1,X[33,i,j]])/2-(li[1,1/X[9,i,j]]*li[1,X[33,i,j]]^2)/2+(li[1,X[9,i,j]]*li[1,X[33,i,j]]^2)/2-(li[1,1/X[14,i,j]]*li[1,X[33,i,j]]^2)/2+(li[1,X[14,i,j]]*li[1,X[33,i,j]]^2)/2-(li[1,1/X[15,i,j]]*li[1,X[33,i,j]]^2)/2+(li[1,X[15,i,j]]*li[1,X[33,i,j]]^2)/2+(li[1,1/X[17,i,j]]*li[1,X[33,i,j]]^2)/2-(li[1,X[17,i,j]]*li[1,X[33,i,j]]^2)/2+(li[1,1/X[2,i,j]]^2*(2*li[1,X[2,i,j]]-li[1,X[4,i,j]]-2*li[1,1/X[9,i,j]]+li[1,X[9,i,j]]+li[1,X[10,i,j]]-li[1,1/X[14,i,j]]+li[1,X[14,i,j]]-li[1,1/X[15,i,j]]+li[1,1/X[17,i,j]]-2*li[1,X[17,i,j]]+li[1,X[29,i,j]]+li[1,X[33,i,j]]))/2-(li[1,X[10,i,j]]^2*li[1,X[37,i,j]])/2+li[1,X[10,i,j]]*li[1,X[17,i,j]]*li[1,X[37,i,j]]-(li[1,X[17,i,j]]^2*li[1,X[37,i,j]])/2-li[1,X[10,i,j]]*li[1,X[29,i,j]]*li[1,X[37,i,j]]+li[1,X[17,i,j]]*li[1,X[29,i,j]]*li[1,X[37,i,j]]-(li[1,X[29,i,j]]^2*li[1,X[37,i,j]])/2+li[1,X[6,i,j]]*li[1,X[17,i,j]]*li[1,X[47,i,j]]-li[1,X[10,i,j]]*li[1,X[17,i,j]]*li[1,X[47,i,j]]+li[1,X[17,i,j]]^2*li[1,X[47,i,j]]-li[1,X[6,i,j]]*li[1,X[19,i,j]]*li[1,X[47,i,j]]+li[1,X[10,i,j]]*li[1,X[19,i,j]]*li[1,X[47,i,j]]-li[1,X[17,i,j]]*li[1,X[19,i,j]]*li[1,X[47,i,j]]+li[1,X[6,i,j]]*li[1,X[21,i,j]]*li[1,X[47,i,j]]-li[1,X[10,i,j]]*li[1,X[21,i,j]]*li[1,X[47,i,j]]+li[1,X[17,i,j]]*li[1,X[21,i,j]]*li[1,X[47,i,j]]-li[1,X[6,i,j]]*li[1,X[29,i,j]]*li[1,X[47,i,j]]+li[1,X[10,i,j]]*li[1,X[29,i,j]]*li[1,X[47,i,j]]-2*li[1,X[17,i,j]]*li[1,X[29,i,j]]*li[1,X[47,i,j]]+li[1,X[19,i,j]]*li[1,X[29,i,j]]*li[1,X[47,i,j]]-li[1,X[21,i,j]]*li[1,X[29,i,j]]*li[1,X[47,i,j]]+li[1,X[29,i,j]]^2*li[1,X[47,i,j]]+(li[1,X[6,i,j]]*li[1,X[47,i,j]]^2)/2-(li[1,X[10,i,j]]*li[1,X[47,i,j]]^2)/2+(li[1,X[17,i,j]]*li[1,X[47,i,j]]^2)/2-(li[1,X[29,i,j]]*li[1,X[47,i,j]]^2)/2+li[1,X[4,i,j]]*li[1,1/X[9,i,j]]*li[1,X[51,i,j]]-li[1,X[4,i,j]]*li[1,X[9,i,j]]*li[1,X[51,i,j]]+li[1,1/X[9,i,j]]*li[1,X[9,i,j]]*li[1,X[51,i,j]]-li[1,X[9,i,j]]^2*li[1,X[51,i,j]]-li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,X[51,i,j]]+li[1,X[9,i,j]]*li[1,1/X[10,i,j]]*li[1,X[51,i,j]]+li[1,X[4,i,j]]*li[1,1/X[14,i,j]]*li[1,X[51,i,j]]+li[1,X[9,i,j]]*li[1,1/X[14,i,j]]*li[1,X[51,i,j]]-li[1,1/X[10,i,j]]*li[1,1/X[14,i,j]]*li[1,X[51,i,j]]-li[1,X[4,i,j]]*li[1,X[14,i,j]]*li[1,X[51,i,j]]-li[1,X[9,i,j]]*li[1,X[14,i,j]]*li[1,X[51,i,j]]+li[1,1/X[10,i,j]]*li[1,X[14,i,j]]*li[1,X[51,i,j]]+li[1,X[4,i,j]]*li[1,1/X[15,i,j]]*li[1,X[51,i,j]]+li[1,X[9,i,j]]*li[1,1/X[15,i,j]]*li[1,X[51,i,j]]-li[1,1/X[10,i,j]]*li[1,1/X[15,i,j]]*li[1,X[51,i,j]]-li[1,X[4,i,j]]*li[1,X[15,i,j]]*li[1,X[51,i,j]]+li[1,1/X[9,i,j]]*li[1,X[15,i,j]]*li[1,X[51,i,j]]-2*li[1,X[9,i,j]]*li[1,X[15,i,j]]*li[1,X[51,i,j]]+li[1,1/X[10,i,j]]*li[1,X[15,i,j]]*li[1,X[51,i,j]]+li[1,1/X[14,i,j]]*li[1,X[15,i,j]]*li[1,X[51,i,j]]-li[1,X[14,i,j]]*li[1,X[15,i,j]]*li[1,X[51,i,j]]+li[1,1/X[15,i,j]]*li[1,X[15,i,j]]*li[1,X[51,i,j]]-li[1,X[15,i,j]]^2*li[1,X[51,i,j]]-li[1,X[4,i,j]]*li[1,1/X[17,i,j]]*li[1,X[51,i,j]]-li[1,X[9,i,j]]*li[1,1/X[17,i,j]]*li[1,X[51,i,j]]+li[1,1/X[10,i,j]]*li[1,1/X[17,i,j]]*li[1,X[51,i,j]]-li[1,X[15,i,j]]*li[1,1/X[17,i,j]]*li[1,X[51,i,j]]+li[1,X[4,i,j]]*li[1,X[17,i,j]]*li[1,X[51,i,j]]+li[1,X[9,i,j]]*li[1,X[17,i,j]]*li[1,X[51,i,j]]-li[1,1/X[10,i,j]]*li[1,X[17,i,j]]*li[1,X[51,i,j]]+li[1,X[15,i,j]]*li[1,X[17,i,j]]*li[1,X[51,i,j]]-li[1,1/X[9,i,j]]*li[1,X[33,i,j]]*li[1,X[51,i,j]]+li[1,X[9,i,j]]*li[1,X[33,i,j]]*li[1,X[51,i,j]]-li[1,1/X[14,i,j]]*li[1,X[33,i,j]]*li[1,X[51,i,j]]+li[1,X[14,i,j]]*li[1,X[33,i,j]]*li[1,X[51,i,j]]-li[1,1/X[15,i,j]]*li[1,X[33,i,j]]*li[1,X[51,i,j]]+li[1,X[15,i,j]]*li[1,X[33,i,j]]*li[1,X[51,i,j]]+li[1,1/X[17,i,j]]*li[1,X[33,i,j]]*li[1,X[51,i,j]]-li[1,X[17,i,j]]*li[1,X[33,i,j]]*li[1,X[51,i,j]]-(li[1,1/X[9,i,j]]*li[1,X[51,i,j]]^2)/2+(li[1,X[9,i,j]]*li[1,X[51,i,j]]^2)/2-(li[1,1/X[14,i,j]]*li[1,X[51,i,j]]^2)/2+(li[1,X[14,i,j]]*li[1,X[51,i,j]]^2)/2-(li[1,1/X[15,i,j]]*li[1,X[51,i,j]]^2)/2+(li[1,X[15,i,j]]*li[1,X[51,i,j]]^2)/2+(li[1,1/X[17,i,j]]*li[1,X[51,i,j]]^2)/2-(li[1,X[17,i,j]]*li[1,X[51,i,j]]^2)/2+li[1,1/X[9,i,j]]*li[2,1/X[1,i,j]]-li[1,X[9,i,j]]*li[2,1/X[1,i,j]]+li[1,1/X[14,i,j]]*li[2,1/X[1,i,j]]-li[1,X[14,i,j]]*li[2,1/X[1,i,j]]+li[1,1/X[15,i,j]]*li[2,1/X[1,i,j]]-li[1,X[15,i,j]]*li[2,1/X[1,i,j]]-li[1,1/X[17,i,j]]*li[2,1/X[1,i,j]]+li[1,X[17,i,j]]*li[2,1/X[1,i,j]]-li[1,X[1,i,j]]*li[2,X[5,i,j]]-li[1,X[9,i,j]]*li[2,X[5,i,j]]+li[1,X[1,i,j]]*li[2,X[8,i,j]]+li[1,X[6,i,j]]*li[2,X[8,i,j]]+li[1,X[9,i,j]]*li[2,X[8,i,j]]-li[1,X[9,i,j]]*li[2,X[12,i,j]]-li[1,X[6,i,j]]*li[2,X[14,i,j]]-li[1,X[9,i,j]]*li[2,X[14,i,j]]+li[1,1/X[9,i,j]]*li[2,X[15,i,j]]-li[1,X[9,i,j]]*li[2,X[15,i,j]]+li[1,1/X[14,i,j]]*li[2,X[15,i,j]]-li[1,X[14,i,j]]*li[2,X[15,i,j]]+li[1,1/X[15,i,j]]*li[2,X[15,i,j]]-li[1,X[15,i,j]]*li[2,X[15,i,j]]-li[1,1/X[17,i,j]]*li[2,X[15,i,j]]+li[1,X[17,i,j]]*li[2,X[15,i,j]]-li[1,X[1,i,j]]*li[2,X[16,i,j]]-li[1,1/X[9,i,j]]*li[2,X[16,i,j]]-li[1,1/X[14,i,j]]*li[2,X[16,i,j]]+li[1,X[14,i,j]]*li[2,X[16,i,j]]-li[1,1/X[15,i,j]]*li[2,X[16,i,j]]+li[1,X[15,i,j]]*li[2,X[16,i,j]]+li[1,1/X[17,i,j]]*li[2,X[16,i,j]]-li[1,X[17,i,j]]*li[2,X[16,i,j]]-li[1,X[6,i,j]]*li[2,X[17,i,j]]+li[1,X[1,i,j]]*li[2,X[18,i,j]]+li[1,X[6,i,j]]*li[2,X[18,i,j]]+li[1,X[9,i,j]]*li[2,X[18,i,j]]-li[1,1/X[9,i,j]]*li[2,X[19,i,j]]+li[1,X[9,i,j]]*li[2,X[19,i,j]]-li[1,1/X[14,i,j]]*li[2,X[19,i,j]]+li[1,X[14,i,j]]*li[2,X[19,i,j]]-li[1,1/X[15,i,j]]*li[2,X[19,i,j]]+li[1,X[15,i,j]]*li[2,X[19,i,j]]+li[1,1/X[17,i,j]]*li[2,X[19,i,j]]-li[1,X[17,i,j]]*li[2,X[19,i,j]]+li[1,1/X[9,i,j]]*li[2,X[20,i,j]]-li[1,X[9,i,j]]*li[2,X[20,i,j]]+li[1,1/X[14,i,j]]*li[2,X[20,i,j]]-li[1,X[14,i,j]]*li[2,X[20,i,j]]+li[1,1/X[15,i,j]]*li[2,X[20,i,j]]-li[1,X[15,i,j]]*li[2,X[20,i,j]]-li[1,1/X[17,i,j]]*li[2,X[20,i,j]]+li[1,X[17,i,j]]*li[2,X[20,i,j]]-li[1,X[6,i,j]]*li[2,X[22,i,j]]+li[1,1/X[9,i,j]]*li[2,X[25,i,j]]-li[1,X[9,i,j]]*li[2,X[25,i,j]]-li[1,X[10,i,j]]*li[2,X[25,i,j]]+li[1,1/X[14,i,j]]*li[2,X[25,i,j]]-li[1,X[14,i,j]]*li[2,X[25,i,j]]+li[1,1/X[15,i,j]]*li[2,X[25,i,j]]-li[1,X[15,i,j]]*li[2,X[25,i,j]]-li[1,1/X[17,i,j]]*li[2,X[25,i,j]]+li[1,X[17,i,j]]*li[2,X[25,i,j]]-li[1,X[24,i,j]]*li[2,X[25,i,j]]-li[1,1/X[9,i,j]]*li[2,X[26,i,j]]+li[1,X[10,i,j]]*li[2,X[26,i,j]]-li[1,1/X[14,i,j]]*li[2,X[26,i,j]]+li[1,X[14,i,j]]*li[2,X[26,i,j]]-li[1,1/X[15,i,j]]*li[2,X[26,i,j]]+li[1,X[15,i,j]]*li[2,X[26,i,j]]+li[1,1/X[17,i,j]]*li[2,X[26,i,j]]-li[1,X[17,i,j]]*li[2,X[26,i,j]]+li[1,X[24,i,j]]*li[2,X[26,i,j]]+li[1,1/X[9,i,j]]*li[2,X[27,i,j]]-li[1,X[9,i,j]]*li[2,X[27,i,j]]-li[1,X[10,i,j]]*li[2,X[27,i,j]]+li[1,1/X[14,i,j]]*li[2,X[27,i,j]]-li[1,X[14,i,j]]*li[2,X[27,i,j]]+li[1,1/X[15,i,j]]*li[2,X[27,i,j]]-li[1,X[15,i,j]]*li[2,X[27,i,j]]-li[1,1/X[17,i,j]]*li[2,X[27,i,j]]+li[1,X[17,i,j]]*li[2,X[27,i,j]]-li[1,X[24,i,j]]*li[2,X[27,i,j]]-li[1,1/X[9,i,j]]*li[2,X[28,i,j]]+li[1,X[9,i,j]]*li[2,X[28,i,j]]+li[1,X[10,i,j]]*li[2,X[28,i,j]]-li[1,1/X[14,i,j]]*li[2,X[28,i,j]]+li[1,X[14,i,j]]*li[2,X[28,i,j]]-li[1,1/X[15,i,j]]*li[2,X[28,i,j]]+li[1,X[15,i,j]]*li[2,X[28,i,j]]+li[1,1/X[17,i,j]]*li[2,X[28,i,j]]-li[1,X[17,i,j]]*li[2,X[28,i,j]]+li[1,X[24,i,j]]*li[2,X[28,i,j]]+li[1,X[6,i,j]]*li[2,X[29,i,j]]-li[1,X[10,i,j]]*li[2,X[29,i,j]]+li[1,X[17,i,j]]*li[2,X[29,i,j]]-li[1,X[29,i,j]]*li[2,X[29,i,j]]-li[1,X[6,i,j]]*li[2,X[30,i,j]]-li[1,X[9,i,j]]*li[2,X[30,i,j]]+li[1,X[10,i,j]]*li[2,X[30,i,j]]-li[1,X[17,i,j]]*li[2,X[30,i,j]]+li[1,X[29,i,j]]*li[2,X[30,i,j]]+li[1,X[6,i,j]]*li[2,X[31,i,j]]-li[1,X[10,i,j]]*li[2,X[31,i,j]]+li[1,X[17,i,j]]*li[2,X[31,i,j]]-li[1,X[29,i,j]]*li[2,X[31,i,j]]+li[1,X[10,i,j]]*li[2,1/X[32,i,j]]-li[1,X[17,i,j]]*li[2,1/X[32,i,j]]+li[1,X[29,i,j]]*li[2,1/X[32,i,j]]+li[1,X[1,i,j]]*li[2,X[34,i,j]]+li[1,X[9,i,j]]*li[2,X[34,i,j]]+li[1,X[10,i,j]]*li[2,X[35,i,j]]+li[1,X[24,i,j]]*li[2,X[35,i,j]]+li[1,X[9,i,j]]*li[2,X[36,i,j]]-li[1,X[10,i,j]]*li[2,X[36,i,j]]-li[1,X[24,i,j]]*li[2,X[36,i,j]]-li[1,X[1,i,j]]*li[2,X[39,i,j]]-li[1,X[6,i,j]]*li[2,X[39,i,j]]-li[1,X[9,i,j]]*li[2,X[39,i,j]]-li[1,X[10,i,j]]*li[2,X[40,i,j]]+li[1,X[17,i,j]]*li[2,X[40,i,j]]-li[1,X[29,i,j]]*li[2,X[40,i,j]]+li[1,X[6,i,j]]*li[2,X[41,i,j]]+li[1,X[9,i,j]]*li[2,X[41,i,j]]-li[1,X[10,i,j]]*li[2,X[41,i,j]]+li[1,X[17,i,j]]*li[2,X[41,i,j]]-li[1,X[29,i,j]]*li[2,X[41,i,j]]-li[1,1/X[9,i,j]]*li[2,X[42,i,j]]+li[1,X[9,i,j]]*li[2,X[42,i,j]]-li[1,1/X[14,i,j]]*li[2,X[42,i,j]]+li[1,X[14,i,j]]*li[2,X[42,i,j]]-li[1,1/X[15,i,j]]*li[2,X[42,i,j]]+li[1,X[15,i,j]]*li[2,X[42,i,j]]+li[1,1/X[17,i,j]]*li[2,X[42,i,j]]-li[1,X[17,i,j]]*li[2,X[42,i,j]]-li[1,1/X[9,i,j]]*li[2,X[43,i,j]]+li[1,X[9,i,j]]*li[2,X[43,i,j]]-li[1,1/X[14,i,j]]*li[2,X[43,i,j]]+li[1,X[14,i,j]]*li[2,X[43,i,j]]-li[1,1/X[15,i,j]]*li[2,X[43,i,j]]+li[1,X[15,i,j]]*li[2,X[43,i,j]]+li[1,1/X[17,i,j]]*li[2,X[43,i,j]]-li[1,X[17,i,j]]*li[2,X[43,i,j]]+li[1,X[10,i,j]]*li[2,X[44,i,j]]-li[1,X[17,i,j]]*li[2,X[44,i,j]]+li[1,X[29,i,j]]*li[2,X[44,i,j]]-li[1,X[10,i,j]]*li[2,X[45,i,j]]+li[1,X[17,i,j]]*li[2,X[45,i,j]]-li[1,X[29,i,j]]*li[2,X[45,i,j]]-li[1,X[6,i,j]]*li[2,X[46,i,j]]+li[1,X[6,i,j]]*li[2,X[48,i,j]]-li[1,X[10,i,j]]*li[2,X[48,i,j]]+li[1,X[17,i,j]]*li[2,X[48,i,j]]-li[1,X[29,i,j]]*li[2,X[48,i,j]]-(li[1,1/X[2,i,j]]*(2*Pi^2+9*li[1,X[2,i,j]]^2+3*li[1,1/X[9,i,j]]^2+6*li[1,1/X[9,i,j]]*li[1,X[9,i,j]]-3*li[1,X[9,i,j]]^2-12*li[1,1/X[9,i,j]]*li[1,X[10,i,j]]+6*li[1,X[10,i,j]]^2+6*li[1,X[10,i,j]]*li[1,X[11,i,j]]+6*li[1,X[9,i,j]]*li[1,1/X[14,i,j]]-6*li[1,X[10,i,j]]*li[1,1/X[14,i,j]]-6*li[1,X[9,i,j]]*li[1,X[14,i,j]]+6*li[1,X[10,i,j]]*li[1,X[14,i,j]]+12*li[1,X[9,i,j]]*li[1,1/X[15,i,j]]-12*li[1,X[10,i,j]]*li[1,1/X[15,i,j]]+3*li[1,1/X[15,i,j]]^2-6*li[1,X[9,i,j]]*li[1,X[15,i,j]]+6*li[1,X[10,i,j]]*li[1,X[15,i,j]]-6*li[1,1/X[15,i,j]]*li[1,X[15,i,j]]+3*li[1,X[15,i,j]]^2-6*li[1,X[9,i,j]]*li[1,1/X[17,i,j]]+6*li[1,X[10,i,j]]*li[1,1/X[17,i,j]]-6*li[1,X[3,i,j]]*li[1,X[17,i,j]]+6*li[1,X[9,i,j]]*li[1,X[17,i,j]]+6*li[1,X[10,i,j]]*li[1,X[17,i,j]]-3*li[1,X[17,i,j]]^2-6*li[1,X[2,i,j]]*(li[1,X[4,i,j]]+2*li[1,1/X[9,i,j]]-2*li[1,X[10,i,j]]+li[1,1/X[14,i,j]]-li[1,X[14,i,j]]+li[1,1/X[15,i,j]]-li[1,X[15,i,j]]-li[1,1/X[17,i,j]]+li[1,X[17,i,j]])-6*li[1,X[17,i,j]]*li[1,X[19,i,j]]+6*li[1,X[10,i,j]]*li[1,X[21,i,j]]+6*li[1,X[17,i,j]]*li[1,X[21,i,j]]+6*li[1,X[4,i,j]]*(li[1,1/X[9,i,j]]-li[1,X[10,i,j]]+li[1,1/X[14,i,j]]-li[1,X[14,i,j]]+li[1,1/X[15,i,j]]-li[1,X[15,i,j]]-li[1,1/X[17,i,j]]+li[1,X[17,i,j]]-li[1,X[24,i,j]])+6*li[1,X[10,i,j]]*li[1,X[24,i,j]]+6*li[1,X[11,i,j]]*li[1,X[24,i,j]]-6*li[1,1/X[15,i,j]]*li[1,X[24,i,j]]+6*li[1,X[3,i,j]]*li[1,X[29,i,j]]-6*li[1,X[10,i,j]]*li[1,X[29,i,j]]+6*li[1,X[19,i,j]]*li[1,X[29,i,j]]-6*li[1,X[21,i,j]]*li[1,X[29,i,j]]+3*li[1,X[29,i,j]]^2-6*li[1,X[9,i,j]]*li[1,X[33,i,j]]+6*li[1,X[10,i,j]]*li[1,X[33,i,j]]+6*li[1,X[24,i,j]]*li[1,X[33,i,j]]+6*li[1,X[17,i,j]]*li[1,X[47,i,j]]-6*li[1,X[19,i,j]]*li[1,X[47,i,j]]+6*li[1,X[21,i,j]]*li[1,X[47,i,j]]-6*li[1,X[29,i,j]]*li[1,X[47,i,j]]+3*li[1,X[47,i,j]]^2+6*li[2,X[5,i,j]]+6*li[2,X[12,i,j]]+6*li[2,X[16,i,j]]-6*li[2,X[17,i,j]]-6*li[2,X[22,i,j]]+6*li[2,X[26,i,j]]+6*li[2,X[29,i,j]]+6*li[2,X[31,i,j]]-6*li[2,X[34,i,j]]-6*li[2,X[36,i,j]]-6*li[2,X[46,i,j]]+6*li[2,X[48,i,j]]))/6+li[1,X[10,i,j]]*li[2,X[49,i,j]]-li[1,X[17,i,j]]*li[2,X[49,i,j]]+li[1,X[29,i,j]]*li[2,X[49,i,j]]+li[1,1/X[9,i,j]]*li[2,X[50,i,j]]-li[1,X[9,i,j]]*li[2,X[50,i,j]]+li[1,1/X[14,i,j]]*li[2,X[50,i,j]]-li[1,X[14,i,j]]*li[2,X[50,i,j]]+li[1,1/X[15,i,j]]*li[2,X[50,i,j]]-li[1,X[15,i,j]]*li[2,X[50,i,j]]-li[1,1/X[17,i,j]]*li[2,X[50,i,j]]+li[1,X[17,i,j]]*li[2,X[50,i,j]]-li[1,1/X[9,i,j]]*li[2,X[52,i,j]]+li[1,X[9,i,j]]*li[2,X[52,i,j]]-li[1,1/X[14,i,j]]*li[2,X[52,i,j]]+li[1,X[14,i,j]]*li[2,X[52,i,j]]-li[1,1/X[15,i,j]]*li[2,X[52,i,j]]+li[1,X[15,i,j]]*li[2,X[52,i,j]]+li[1,1/X[17,i,j]]*li[2,X[52,i,j]]-li[1,X[17,i,j]]*li[2,X[52,i,j]]+(li[1,X[2,i,j]]*(Pi^2+6*li[1,X[4,i,j]]^2+12*li[1,1/X[9,i,j]]*li[1,X[9,i,j]]-6*li[1,1/X[9,i,j]]*li[1,1/X[10,i,j]]-3*li[1,1/X[10,i,j]]^2-6*li[1,1/X[9,i,j]]*li[1,X[10,i,j]]-6*li[1,X[9,i,j]]*li[1,X[10,i,j]]+6*li[1,1/X[10,i,j]]*li[1,X[10,i,j]]+3*li[1,X[10,i,j]]^2+6*li[1,X[9,i,j]]*li[1,1/X[14,i,j]]-6*li[1,X[10,i,j]]*li[1,1/X[14,i,j]]-6*li[1,X[9,i,j]]*li[1,X[14,i,j]]+6*li[1,X[10,i,j]]*li[1,X[14,i,j]]+12*li[1,X[9,i,j]]*li[1,1/X[15,i,j]]-6*li[1,X[9,i,j]]*li[1,X[15,i,j]]-6*li[1,X[9,i,j]]*li[1,1/X[17,i,j]]+6*li[1,1/X[9,i,j]]*li[1,X[17,i,j]]+6*li[1,1/X[14,i,j]]*li[1,X[17,i,j]]-6*li[1,X[14,i,j]]*li[1,X[17,i,j]]-3*li[1,X[17,i,j]]^2+6*li[1,X[1,i,j]]*(li[1,X[4,i,j]]+2*li[1,1/X[9,i,j]]-li[1,X[9,i,j]]-li[1,X[10,i,j]]+li[1,1/X[14,i,j]]-li[1,X[14,i,j]]+li[1,1/X[15,i,j]]-li[1,X[15,i,j]]-li[1,1/X[17,i,j]]+li[1,X[17,i,j]])+6*li[1,X[10,i,j]]*li[1,X[21,i,j]]-6*li[1,X[17,i,j]]*li[1,X[21,i,j]]-6*li[1,1/X[9,i,j]]*li[1,X[29,i,j]]+6*li[1,X[9,i,j]]*li[1,X[29,i,j]]-6*li[1,1/X[14,i,j]]*li[1,X[29,i,j]]+6*li[1,X[14,i,j]]*li[1,X[29,i,j]]+6*li[1,X[17,i,j]]*li[1,X[29,i,j]]+6*li[1,X[21,i,j]]*li[1,X[29,i,j]]-3*li[1,X[29,i,j]]^2-6*li[1,X[10,i,j]]*li[1,X[32,i,j]]+6*li[1,X[17,i,j]]*li[1,X[32,i,j]]-6*li[1,X[29,i,j]]*li[1,X[32,i,j]]-6*li[1,X[9,i,j]]*li[1,X[33,i,j]]+6*li[1,1/X[10,i,j]]*li[1,X[33,i,j]]-6*li[1,X[15,i,j]]*li[1,X[33,i,j]]+3*li[1,X[33,i,j]]^2+6*li[1,X[4,i,j]]*(li[1,1/X[9,i,j]]+li[1,X[9,i,j]]-li[1,1/X[10,i,j]]+li[1,1/X[14,i,j]]-li[1,X[14,i,j]]+li[1,1/X[15,i,j]]-li[1,1/X[17,i,j]]+li[1,X[17,i,j]]-li[1,X[33,i,j]]-li[1,X[51,i,j]])-6*li[1,X[9,i,j]]*li[1,X[51,i,j]]+6*li[1,1/X[10,i,j]]*li[1,X[51,i,j]]-6*li[1,X[15,i,j]]*li[1,X[51,i,j]]+6*li[1,X[33,i,j]]*li[1,X[51,i,j]]+3*li[1,X[51,i,j]]^2-6*li[2,1/X[1,i,j]]-6*li[2,X[15,i,j]]+6*li[2,X[16,i,j]]+6*li[2,X[19,i,j]]-6*li[2,X[20,i,j]]-6*li[2,X[25,i,j]]+6*li[2,X[26,i,j]]-6*li[2,X[27,i,j]]+6*li[2,X[28,i,j]]+6*li[2,X[42,i,j]]+6*li[2,X[43,i,j]]-6*li[2,X[50,i,j]]+6*li[2,X[52,i,j]]))/6-li[3,X[4,i,j]]+li[3,X[5,i,j]]+li[3,X[7,i,j]]-li[3,X[8,i,j]]+li[3,X[11,i,j]]-li[3,X[12,i,j]]-li[3,X[13,i,j]]+li[3,X[14,i,j]]-li[3,X[15,i,j]]+li[3,X[16,i,j]]+li[3,X[17,i,j]]-li[3,X[18,i,j]]-li[3,X[19,i,j]]+li[3,X[20,i,j]]+li[3,X[22,i,j]]-li[3,X[23,i,j]]+li[3,X[25,i,j]]-li[3,X[26,i,j]]+li[3,X[27,i,j]]-li[3,X[28,i,j]]-li[3,X[29,i,j]]+li[3,X[30,i,j]]-li[3,X[31,i,j]]+li[3,1/X[32,i,j]]+li[3,1/X[33,i,j]]-li[3,X[34,i,j]]-li[3,X[35,i,j]]+li[3,X[36,i,j]]-li[3,X[38,i,j]]+li[3,X[39,i,j]]+li[3,X[40,i,j]]-li[3,X[41,i,j]]

reducecap:=reducecap={cap[z__,tup[y_,x__],tup[y_,w__]]:>cap1[y,tup[z],tup[x],tup[w]],cap[z__,tup[y__,x_],tup[w__,x_]]:>cap1[x,tup[z],tup[y],tup[w]],cap[z__,tup[y__,x_],tup[x_,w__]]:>cap1[x,tup[z],tup[y],tup[w]],cap[z__,tup[y_,x_,w_],tup[v__,x_]]:>cap1[x,tup[z],tup[w,y],tup[v]],cap[z__,tup[y_,x_,w_],tup[x_,v__]]:>cap1[x,tup[z],tup[w,y],tup[v]],cap[z_,y_,tup[x__],tup[w__,z_]]:>br[z,y,w]*br[x,z],cap[z_,y_,tup[x__],tup[y_,w__]]:>br[y,w,z]*br[y,x],cap[z_,y_,tup[x__,z_],tup[w__]]:>br[z,x,y]*br[z,w],cap[z_,y_,tup[y_,x__],tup[w__]]:>br[z,y,x]*br[y,w],cap[z_,y_,tup[z_,x__],tup[w__]]:>br[z,x,y]*br[z,w]}

c3[n_][2,i_]:=c3[n][2,i]=c2[n][2,n+4-i]/.{br[z__]:>br@@Mod[4-{z},n,1],tup[z__]:>tup@@Mod[4-{z},n,1]}/.{cap[z_,y_,x__]:>cap[Mod[4-z,n,1],Mod[4-y,n,1],x],cap1[z_,y__]:>cap1[Mod[4-z,n,1],y]}/.sort

c3[n_][i_,j_]:=c3[n][i,j]=c3[n][Mod[i-1,n,1],Mod[j-1,n,1]]/.cycleRule[n]

c4[n_][2,i_]:=0/;!Inequality[5,LessEqual,i,Less,n]

c4[n_][2,i_]:=(-2*li[3,#1]-li[2,#1]*li[1,#1]-li[1,#1]^3/6+(Pi^2*li[1,#1])/6&)@@{X[53,1,i-1]}

c4[n_][i_,j_]:=c4[n][i,j]=c4[n][Mod[i-1,n,1],Mod[j-1,n,1]]/.cycleRule[n]


==> anc/dR.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    360699,      10627]
NotebookOptionsPosition[    359818,      10592]
NotebookOutlinePosition[    360197,      10609]
CellTagsIndexPosition[    360154,      10606]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
The differential of the n-particle, two-loop MHV scattering amplitude in N=4 \
SYM \
\>", "Section",
 CellChangeTimes->{{3.577714203477199*^9, 3.577714207355104*^9}, {
  3.5795421085026503`*^9, 3.5795421535312357`*^9}, {3.579543560456751*^9, 
  3.579543561593316*^9}, {3.57954371008532*^9, 3.579543727642186*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"as", " ", "mentioned", " ", "in", " ", "the", " ", "paper"}], ",",
    " ", 
   RowBox[{
    RowBox[{"we", " ", "define", " ", 
     RowBox[{"li", "[", 
      RowBox[{"k", ",", "x"}], "]"}]}], " ", "=", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"k", ",", 
      RowBox[{"-", "x"}]}], "]"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.579543384994319*^9, 3.579543412659293*^9}}],

Cell[CellGroupData[{

Cell["Ratio Definitions", "Subsection",
 CellChangeTimes->{{3.577714291734392*^9, 3.577714298396614*^9}, {
  3.579542192500717*^9, 3.579542198342292*^9}, {3.579542409579913*^9, 
  3.579542419166217*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"1", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"2", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"3", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"4", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"5", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"6", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"7", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"8", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"9", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"10", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"11", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"12", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"13", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"14", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"15", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"16", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"17", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"18", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"19", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"20", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"21", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"22", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"23", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"24", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"25", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"26", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"27", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"28", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"29", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"30", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"31", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"32", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"33", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"34", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"35", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"36", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"37", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", "i", ",", 
         RowBox[{"1", "+", "i"}]}], "]"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"38", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"39", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", 
       RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"j", "-", "1"}], ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"40", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"41", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "j", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"cap", "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"j", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"42", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"2", ",", "3", ",", 
         RowBox[{"j", "-", "1"}], ",", "j"}], "]"}]}], ")"}], "/", 
     RowBox[{"cap1", "[", 
      RowBox[{"2", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], "]"}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"43", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"cap1", "[", 
      RowBox[{"2", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{"j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"2", ",", "3", ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}]}], ")"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"44", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", "i", ",", 
         RowBox[{"1", "+", "i"}]}], "]"}], "*", 
       RowBox[{"cap1", "[", 
        RowBox[{"2", ",", 
         RowBox[{"tup", "[", 
          RowBox[{"1", ",", "3"}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{"j", ",", 
           RowBox[{"1", "+", "j"}]}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"2", ",", 
         RowBox[{"i", "-", "1"}], ",", "i", ",", 
         RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"45", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"2", ",", "3", ",", "i", ",", 
         RowBox[{"1", "+", "i"}]}], "]"}], "*", 
       RowBox[{"cap1", "[", 
        RowBox[{"2", ",", 
         RowBox[{"tup", "[", 
          RowBox[{"1", ",", "3"}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{"j", ",", 
           RowBox[{"1", "+", "j"}]}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"2", ",", "3", ",", "j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"2", ",", 
         RowBox[{"i", "-", "1"}], ",", "i", ",", 
         RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"46", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", "i", ",", 
         RowBox[{"1", "+", "i"}]}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
     RowBox[{"cap1", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", 
         RowBox[{"1", "+", "i"}]}], "]"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"47", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", "j", ",", "i"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"2", ",", 
         RowBox[{"i", "-", "1"}], ",", "i", ",", 
         RowBox[{"1", "+", "i"}]}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"2", ",", 
         RowBox[{"j", "-", "1"}], ",", "j", ",", "i"}], "]"}], "*", 
       RowBox[{"cap1", "[", 
        RowBox[{"i", ",", 
         RowBox[{"tup", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{"j", ",", 
           RowBox[{"1", "+", "j"}]}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", 
           RowBox[{"1", "+", "i"}]}], "]"}]}], "]"}]}], ")"}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"48", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", "i", ",", 
         RowBox[{"1", "+", "i"}]}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"j", ",", 
         RowBox[{"1", "+", "j"}], ",", 
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
     RowBox[{"cap1", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{"j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", 
         RowBox[{"1", "+", "i"}]}], "]"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"49", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"2", ",", "3", ",", "i", ",", 
         RowBox[{"1", "+", "i"}]}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"j", ",", 
         RowBox[{"1", "+", "j"}], ",", 
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
     RowBox[{"cap1", "[", 
      RowBox[{"i", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{"j", ",", 
         RowBox[{"1", "+", "j"}]}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", 
         RowBox[{"1", "+", "i"}]}], "]"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"50", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"j", ",", 
         RowBox[{"1", "+", "j"}], ",", 
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
     RowBox[{"cap1", "[", 
      RowBox[{"j", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"1", ",", "2"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", 
         RowBox[{"1", "+", "j"}]}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], "]"}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"51", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"2", ",", "3", ",", 
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "j", ",", 
         RowBox[{"1", "+", "j"}], ",", "i"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
       RowBox[{"cap1", "[", 
        RowBox[{"j", ",", 
         RowBox[{"tup", "[", 
          RowBox[{"2", ",", "3"}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{
           RowBox[{"j", "-", "1"}], ",", 
           RowBox[{"1", "+", "j"}]}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{
           RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], "]"}]}], ")"}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"52", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"2", ",", "3", ",", 
         RowBox[{"j", "-", "1"}], ",", "j"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"j", ",", 
         RowBox[{"1", "+", "j"}], ",", 
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
     RowBox[{"cap1", "[", 
      RowBox[{"j", ",", 
       RowBox[{"tup", "[", 
        RowBox[{"2", ",", "3"}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", 
         RowBox[{"1", "+", "j"}]}], "]"}], ",", 
       RowBox[{"tup", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], "]"}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"53", ",", "i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", 
       RowBox[{"2", "+", "i"}], ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}], ",", 
       RowBox[{"2", "+", "j"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", 
       RowBox[{"1", "+", "j"}], ",", 
       RowBox[{"2", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", 
       RowBox[{"2", "+", "i"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"54", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "4", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"3", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"3", ",", "4", ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"55", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"3", ",", "4", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"1", ",", "2", ",", 
       RowBox[{"i", "-", "1"}], ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"2", ",", "3", ",", "4", ",", "i"}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"3", ",", 
       RowBox[{"i", "-", "1"}], ",", "i", ",", 
       RowBox[{"1", "+", "i"}]}], "]"}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"56", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cap1", "[", 
    RowBox[{"i", ",", 
     RowBox[{"tup", "[", 
      RowBox[{
       RowBox[{"1", "+", "i"}], ",", 
       RowBox[{"i", "-", "1"}]}], "]"}], ",", 
     RowBox[{"tup", "[", 
      RowBox[{"j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], ",", 
     RowBox[{"tup", "[", 
      RowBox[{"k", ",", 
       RowBox[{"1", "+", "k"}]}], "]"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"br", "[", 
      RowBox[{"i", ",", 
       RowBox[{"i", "-", "1"}], ",", "j", ",", 
       RowBox[{"1", "+", "j"}]}], "]"}], "*", 
     RowBox[{"br", "[", 
      RowBox[{"i", ",", 
       RowBox[{"1", "+", "i"}], ",", "k", ",", 
       RowBox[{"1", "+", "k"}]}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.579542706731637*^9, 3.579542749104394*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Substition Rules", "Subsection",
 CellChangeTimes->{{3.577714291734392*^9, 3.577714298396614*^9}, {
  3.579542192500717*^9, 3.579542198342292*^9}, {3.579542304311545*^9, 
  3.57954230727673*^9}}],

Cell[BoxData[{
 RowBox[{"sortcap1", ":=", 
  RowBox[{"sortcap1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cap1", "[", 
      RowBox[{"w_", ",", 
       RowBox[{"tup", "[", "x___", "]"}], ",", 
       RowBox[{"tup", "[", "y___", "]"}], ",", 
       RowBox[{"tup", "[", "z___", "]"}]}], "]"}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Times", "@@", 
          RowBox[{"Signature", "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", 
             RowBox[{"{", "y", "}"}], ",", 
             RowBox[{"{", "z", "}"}]}], "}"}]}]}], "*", 
         RowBox[{"Signature", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", 
             RowBox[{"{", "y", "}"}], ",", 
             RowBox[{"{", "z", "}"}]}], "}"}]}], "]"}], "*", 
         RowBox[{"cap1", "[", 
          RowBox[{"w", ",", "#1", ",", "#2", ",", "#3"}], "]"}]}], "&"}], 
       ")"}], "@@", 
      RowBox[{"Apply", "[", 
       RowBox[{"tup", ",", 
        RowBox[{"Sort", "[", 
         RowBox[{"Sort", "/@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "x", "}"}], ",", 
            RowBox[{"{", "y", "}"}], ",", 
            RowBox[{"{", "z", "}"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", "1", "}"}]}], "]"}]}]}], "}"}]}]}], "\n", 
 RowBox[{"reducecap1", ":=", 
  RowBox[{"reducecap1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"z_", ",", 
        RowBox[{"tup", "[", "y__", "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"x_", ",", "w_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"w_", ",", "v_"}], "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "y", ",", "w"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "x", ",", "w", ",", "v"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"z_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "x_"}], "]"}], ",", 
        RowBox[{"tup", "[", "w__", "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"v_", ",", "x_"}], "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "y", ",", "x", ",", "v"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "x", ",", "w"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"z_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "x_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"x_", ",", "w_"}], "]"}], ",", 
        RowBox[{"tup", "[", "v__", "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "y", ",", "x", ",", "w"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "x", ",", "v"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"z_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "x_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "w_"}], "]"}], ",", 
        RowBox[{"tup", "[", "v__", "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "y", ",", "v"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "y", ",", "x", ",", "w"}], "]"}]}]}]}], 
    "}"}]}]}], "\n", 
 RowBox[{"sortbr", ":=", 
  RowBox[{"sortbr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"br", "[", "z__", "]"}], ":>", 
     RowBox[{
      RowBox[{"Signature", "[", 
       RowBox[{"{", "z", "}"}], "]"}], "*", 
      RowBox[{"br", "@@", 
       RowBox[{"Sort", "[", 
        RowBox[{"{", "z", "}"}], "]"}]}]}]}], "}"}]}]}], "\n", 
 RowBox[{
  RowBox[{"cycleRule", "[", "n_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"br", "[", "z__", "]"}], ":>", 
     RowBox[{
      RowBox[{"cycle", "[", "n", "]"}], "[", 
      RowBox[{"br", "[", "z", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"cap", "[", "z__", "]"}], ":>", 
     RowBox[{
      RowBox[{"cycle", "[", "n", "]"}], "[", 
      RowBox[{"cap", "[", "z", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"cap1", "[", "z__", "]"}], ":>", 
     RowBox[{
      RowBox[{"cycle", "[", "n", "]"}], "[", 
      RowBox[{"cap1", "[", "z", "]"}], "]"}]}]}], "}"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cycle", "[", "n_", "]"}], "[", 
   RowBox[{"br", "[", "z__", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"cycle", "[", "n", "]"}], "[", 
    RowBox[{"br", "[", "z", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"br", "@@", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", "z", "}"}], "+", "1"}], ",", "n", ",", "1"}], "]"}]}], "/.",
     "sort"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cycle", "[", "n_", "]"}], "[", 
   RowBox[{"cap", "[", "z__", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"cycle", "[", "n", "]"}], "[", 
    RowBox[{"cap", "[", "z", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cap", "[", "z", "]"}], "/.", 
      RowBox[{
       RowBox[{"tup", "[", "y__", "]"}], ":>", 
       RowBox[{"tup", "@@", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "y", "}"}], "+", "1"}], ",", "n", ",", "1"}], 
         "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"w_", ",", "x_", ",", "y__"}], "]"}], ":>", 
      RowBox[{"cap", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"w", "+", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"x", "+", "1"}], ",", "n", ",", "1"}], "]"}], ",", "y"}], 
       "]"}]}]}], "/.", "sort"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"cycle", "[", "n_", "]"}], "[", 
   RowBox[{"cap1", "[", "z__", "]"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"cycle", "[", "n", "]"}], "[", 
    RowBox[{"cap1", "[", "z", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"cap1", "[", "z", "]"}], "/.", 
      RowBox[{
       RowBox[{"tup", "[", "y__", "]"}], ":>", 
       RowBox[{"tup", "@@", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", "y", "}"}], "+", "1"}], ",", "n", ",", "1"}], 
         "]"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"x_", ",", "y__"}], "]"}], ":>", 
      RowBox[{"cap1", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"x", "+", "1"}], ",", "n", ",", "1"}], "]"}], ",", "y"}], 
       "]"}]}]}], "/.", "sort"}]}]}], "\n", 
 RowBox[{"sort", ":=", 
  RowBox[{"sort", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"sortbr", ",", "sortcap", ",", "sortcap1"}], "]"}]}]}], "\n", 
 RowBox[{"sortcap", ":=", 
  RowBox[{"sortcap", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cap", "[", 
      RowBox[{"w_", ",", "x_", ",", 
       RowBox[{"tup", "[", "y___", "]"}], ",", 
       RowBox[{"tup", "[", "z___", "]"}]}], "]"}], ":>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Times", "@@", 
          RowBox[{"Signature", "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"w", ",", "x"}], "}"}], ",", 
             RowBox[{"{", "y", "}"}], ",", 
             RowBox[{"{", "z", "}"}]}], "}"}]}]}], "*", 
         RowBox[{"Signature", "[", 
          RowBox[{"Sort", "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"w", ",", "x"}], "}"}], ",", 
             RowBox[{"{", "y", "}"}], ",", 
             RowBox[{"{", "z", "}"}]}], "}"}]}], "]"}], "*", 
         RowBox[{"cap", "[", 
          RowBox[{"#1", ",", "#2", ",", "#3", ",", "#4"}], "]"}]}], "&"}], 
       ")"}], "@@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Sort", "[", 
         RowBox[{"{", 
          RowBox[{"w", ",", "x"}], "}"}], "]"}], ",", 
        RowBox[{"Apply", "[", 
         RowBox[{"tup", ",", 
          RowBox[{"Sort", "[", 
           RowBox[{"Sort", "/@", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "y", "}"}], ",", 
              RowBox[{"{", "z", "}"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"reducecap", ":=", 
  RowBox[{"reducecap", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z__", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "x__"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "w__"}], "]"}]}], "]"}], ":>", 
      RowBox[{"cap1", "[", 
       RowBox[{"y", ",", 
        RowBox[{"tup", "[", "z", "]"}], ",", 
        RowBox[{"tup", "[", "x", "]"}], ",", 
        RowBox[{"tup", "[", "w", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z__", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y__", ",", "x_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"w__", ",", "x_"}], "]"}]}], "]"}], ":>", 
      RowBox[{"cap1", "[", 
       RowBox[{"x", ",", 
        RowBox[{"tup", "[", "z", "]"}], ",", 
        RowBox[{"tup", "[", "y", "]"}], ",", 
        RowBox[{"tup", "[", "w", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z__", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y__", ",", "x_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"x_", ",", "w__"}], "]"}]}], "]"}], ":>", 
      RowBox[{"cap1", "[", 
       RowBox[{"x", ",", 
        RowBox[{"tup", "[", "z", "]"}], ",", 
        RowBox[{"tup", "[", "y", "]"}], ",", 
        RowBox[{"tup", "[", "w", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z__", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "x_", ",", "w_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"v__", ",", "x_"}], "]"}]}], "]"}], ":>", 
      RowBox[{"cap1", "[", 
       RowBox[{"x", ",", 
        RowBox[{"tup", "[", "z", "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"w", ",", "y"}], "]"}], ",", 
        RowBox[{"tup", "[", "v", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z__", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "x_", ",", "w_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"x_", ",", "v__"}], "]"}]}], "]"}], ":>", 
      RowBox[{"cap1", "[", 
       RowBox[{"x", ",", 
        RowBox[{"tup", "[", "z", "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"w", ",", "y"}], "]"}], ",", 
        RowBox[{"tup", "[", "v", "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z_", ",", "y_", ",", 
        RowBox[{"tup", "[", "x__", "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"w__", ",", "z_"}], "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "y", ",", "w"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"x", ",", "z"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z_", ",", "y_", ",", 
        RowBox[{"tup", "[", "x__", "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "w__"}], "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"y", ",", "w", ",", "z"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"y", ",", "x"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z_", ",", "y_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"x__", ",", "z_"}], "]"}], ",", 
        RowBox[{"tup", "[", "w__", "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "x", ",", "y"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z_", ",", "y_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"y_", ",", "x__"}], "]"}], ",", 
        RowBox[{"tup", "[", "w__", "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "y", ",", "x"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"y", ",", "w"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"z_", ",", "y_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"z_", ",", "x__"}], "]"}], ",", 
        RowBox[{"tup", "[", "w__", "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "x", ",", "y"}], "]"}], "*", 
       RowBox[{"br", "[", 
        RowBox[{"z", ",", "w"}], "]"}]}]}]}], "}"}]}]}], "\n"}], "Input",
 CellChangeTimes->{{3.5795423307445517`*^9, 3.5795423610379753`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Define C-components", "Subsection",
 CellChangeTimes->{{3.577714291734392*^9, 3.577714298396614*^9}, {
  3.579542192500717*^9, 3.579542198342292*^9}, {3.579542304311545*^9, 
  3.57954230727673*^9}, {3.579542445666749*^9, 3.579542481885191*^9}, {
  3.579542661907481*^9, 3.5795426620103817`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c1", "[", "n_", "]"}], "[", 
   RowBox[{"2", ",", "i_"}], "]"}], ":=", 
  RowBox[{"0", "/;", 
   RowBox[{"!", 
    RowBox[{"Inequality", "[", 
     RowBox[{"5", ",", "LessEqual", ",", "i", ",", "Less", ",", "n"}], 
     "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c1", "[", "n_", "]"}], "[", 
    RowBox[{"2", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "[", "n", "]"}], "[", 
     RowBox[{"2", ",", "i"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"53", ",", "1", ",", 
              RowBox[{"i", "-", "1"}]}], "]"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "j", ",", "k"}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "3", ",", 
                 RowBox[{"i", "-", "3"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "i", ",", "n"}], "}"}]}], "]"}]}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "2", ",", "k"}], "]"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"li", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", "k"}], "]"}]}], "]"}], "^", 
                 "2"}], "/", "2"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "i", ",", 
                RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", 
                   RowBox[{"i", "-", "2"}], ",", "k"}], "]"}]}], "]"}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"li", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"X", "[", 
                    RowBox[{"53", ",", 
                    RowBox[{"i", "-", "2"}], ",", "k"}], "]"}]}], "]"}], "^", 
                 "2"}], "/", "2"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"li", "[", 
               RowBox[{"2", ",", 
                RowBox[{"X", "[", 
                 RowBox[{"56", ",", "j", ",", 
                  RowBox[{"i", "-", "1"}], ",", "2"}], "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"i", "+", "2"}], ",", "n"}], "}"}]}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"li", "[", 
               RowBox[{"2", ",", 
                RowBox[{"X", "[", 
                 RowBox[{"56", ",", "j", ",", "1", ",", "i"}], "]"}]}], "]"}],
               ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "4", ",", 
                RowBox[{"i", "-", "2"}]}], "}"}]}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"li", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"X", "[", 
                   RowBox[{"53", ",", "j", ",", "k"}], "]"}]}], "]"}], "^", 
                "2"}], "/", "2"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "2", ",", 
                RowBox[{"i", "-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "+", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "l", ",", "m"}], "]"}]}], "]"}], "*", 
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "j", ",", "k"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "3", ",", 
                RowBox[{"i", "-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"i", "+", "1"}], ",", "n"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "2", ",", 
                RowBox[{"i", "-", "3"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "i", ",", "m"}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "l", ",", "m"}], "]"}]}], "]"}], "*", 
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "j", ",", "k"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "4", ",", 
                RowBox[{"i", "-", "3"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"i", "+", "2"}], ",", 
                RowBox[{"n", "-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "3", ",", 
                RowBox[{"l", "-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"m", "+", "1"}], ",", 
                RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "l", ",", "m"}], "]"}]}], "]"}], "*", 
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "j", ",", 
                   RowBox[{"i", "+", "1"}]}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "3", ",", 
                RowBox[{"i", "-", "4"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"i", "+", "2"}], ",", 
                RowBox[{"n", "-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"l", "+", "1"}], ",", 
                RowBox[{"i", "-", "3"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "l", ",", "m"}], "]"}]}], "]"}], "*", 
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "j", ",", 
                   RowBox[{"n", "-", "1"}]}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "4", ",", 
                RowBox[{"i", "-", "3"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"i", "+", "2"}], ",", 
                RowBox[{"n", "-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "3", ",", 
                RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "l", ",", "m"}], "]"}]}], "]"}], "*", 
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "j", ",", "m"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "3", ",", 
                RowBox[{"i", "-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"n", "-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "l", ",", 
                RowBox[{"i", "-", "3"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "l", ",", "n"}], "]"}]}], "]"}], "*", 
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "j", ",", "k"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "3", ",", 
                RowBox[{"i", "-", "3"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"l", "+", "1"}], ",", 
                RowBox[{"i", "-", "3"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"i", "+", "1"}], ",", 
                RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "l", ",", "i"}], "]"}]}], "]"}], "*", 
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "j", ",", "k"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "3", ",", 
                RowBox[{"i", "-", "3"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "3", ",", 
                RowBox[{"l", "-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", 
                RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "l", ",", "n"}], "]"}]}], "]"}], "*", 
               RowBox[{"li", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"X", "[", 
                  RowBox[{"53", ",", "j", ",", "n"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "3", ",", 
                RowBox[{"i", "-", "2"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "2", ",", 
                RowBox[{"i", "-", "3"}]}], "}"}]}], "]"}], "-", 
            RowBox[{
             RowBox[{"Pi", "^", "2"}], "/", "6"}]}], ")"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"n", "+", "2"}], ":>", "2"}], ",", 
          RowBox[{
           RowBox[{"n", "+", "1"}], ":>", "1"}]}], "}"}]}], "/.", 
       "sortcap1"}], "/.", "reducecap1"}], "/.", "sortbr"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c1", "[", "n_", "]"}], "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1", "[", "n", "]"}], "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"c1", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "n", ",", "1"}], "]"}]}], "]"}], "/.", 
     RowBox[{"cycleRule", "[", "n", "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c2", "[", "n_", "]"}], "[", 
    RowBox[{"2", ",", "i_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"!", 
     RowBox[{"Inequality", "[", 
      RowBox[{"5", ",", "Less", ",", "i", ",", "LessEqual", ",", "n"}], 
      "]"}]}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c2", "[", "n_", "]"}], "[", 
    RowBox[{"2", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"c2", "[", "n", "]"}], "[", 
     RowBox[{"2", ",", "i"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"C2", "[", 
                RowBox[{"i", ",", "j"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "4", ",", 
                 RowBox[{"i", "-", "2"}]}], "}"}]}], "]"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"li", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}]}], "]"}], "^", "3"}], 
                "+", 
                RowBox[{"3", "*", 
                 RowBox[{
                  RowBox[{"li", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}]}], "]"}], "^", "2"}], 
                 "*", 
                 RowBox[{"li", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"li", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}]}], "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Pi", "^", "2"}], "-", 
                   RowBox[{"6", "*", 
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}], "]"}], "*", 
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}]}], "]"}]}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], "*", 
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}]}], "]"}]}], "+", 
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}], "]"}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"li", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}], "]"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Pi", "^", "2"}], "+", 
                   RowBox[{"3", "*", 
                    RowBox[{
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}]}], "]"}], "^", "2"}]}],
                    "-", 
                   RowBox[{"3", "*", 
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}]}], "]"}], "*", 
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}], "]"}], "^", "2"}], 
                   "+", 
                   RowBox[{"6", "*", 
                    RowBox[{"li", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"55", ",", "i"}], "]"}]}], "]"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"6", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"li", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"li", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "2", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}]}], "]"}], "-", 
                    RowBox[{"li", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"55", ",", "i"}], "]"}]}], "]"}]}], ")"}]}], "+", 
                   RowBox[{"li", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"53", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "]"}]}]}], "]"}], "+", 
                   RowBox[{"li", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "/", 
                    RowBox[{"X", "[", 
                    RowBox[{"55", ",", "i"}], "]"}]}]}], "]"}], "-", 
                   RowBox[{"li", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"X", "[", 
                    RowBox[{"54", ",", "i"}], "]"}]}], "]"}]}], ")"}]}]}], 
               ")"}], "/", "6"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "+", "1"}], ":>", "1"}], "}"}]}], "/.", "sortcap"}],
          "/.", "reducecap"}], "/.", "sortcap1"}], "/.", "reducecap1"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"li", "[", 
          RowBox[{"_", ",", 
           RowBox[{"___", "*", 
            RowBox[{"br", "[", 
             RowBox[{"___", ",", "z_", ",", "___", ",", "z_", ",", "___"}], 
             "]"}]}]}], "]"}], ":>", "0"}], ",", 
        RowBox[{
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"___", "/", 
            RowBox[{"br", "[", 
             RowBox[{"___", ",", "z_", ",", "___", ",", "z_", ",", "___"}], 
             "]"}]}]}], "]"}], ":>", "0"}]}], "}"}]}], "/.", "sortbr"}]}]}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c2", "[", "n_", "]"}], "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"c2", "[", "n", "]"}], "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"c2", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "n", ",", "1"}], "]"}]}], "]"}], "/.", 
     RowBox[{"cycleRule", "[", "n", "]"}]}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"C2", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "3"}], 
       "/", "6"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"2", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "3"}]}], 
      ")"}], "/", "3"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], ")"}], "/", 
     "6"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", 
         RowBox[{"X", "[", 
          RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}]}], 
    "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", 
         RowBox[{"X", "[", 
          RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "3"}], 
     "/", "3"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "3"}]}], 
      ")"}], "/", "3"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", 
         RowBox[{"X", "[", 
          RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
     "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", 
        "2"}]}], ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", 
        "2"}]}], ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"3", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "3"}], "/", 
     "6"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"11", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], ")"}], "/",
      "2"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], ")"}], "/",
      "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], ")"}], "/",
      "2"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], ")"}], "/",
      "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], ")"}], "/",
      "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{"3", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"1", "/", 
         RowBox[{"X", "[", 
          RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}]}], 
    "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "+", 
    RowBox[{"3", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], ")"}], "/",
      "2"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], ")"}], "/",
      "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"3", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"3", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "3"}], "/", 
     "6"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"11", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"2", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", 
            RowBox[{"X", "[", 
             RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", 
            RowBox[{"X", "[", 
             RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"3", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
    "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "3"}], "/", 
     "3"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"1", "/", 
           RowBox[{"X", "[", 
            RowBox[{"2", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"2", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", 
            RowBox[{"X", "[", 
             RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", 
            RowBox[{"X", "[", 
             RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"1", "/", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
         RowBox[{"li", "[", 
          RowBox[{"1", ",", 
           RowBox[{"X", "[", 
            RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"37", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"37", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"37", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"37", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"37", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], 
       "*", 
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"37", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}], "/", 
     "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"li", "[", 
       RowBox[{"1", ",", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"1", ",", 
          RowBox[{"X", "[", 
           RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}], 
      ")"}], "/", "2"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"1", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"5", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"5", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"8", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"8", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"8", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"12", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"18", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"18", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"18", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"22", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"30", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"30", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"30", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"30", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"30", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"31", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"31", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"31", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"31", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"32", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"32", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"32", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"34", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"34", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"35", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"35", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"36", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"36", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"36", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"39", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"39", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"39", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"40", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"40", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"40", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"41", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"41", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"41", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"41", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"41", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"42", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"42", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"42", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"42", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"42", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"42", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"42", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"42", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"43", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"43", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"43", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"43", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"43", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"43", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"43", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"43", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"44", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"44", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"44", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"45", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"45", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"45", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"46", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"6", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"48", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"48", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"48", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"48", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", 
          RowBox[{"X", "[", 
           RowBox[{"2", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"Pi", "^", "2"}]}], "+", 
         RowBox[{"9", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"2", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}],
          "+", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "/", 
              RowBox[{"X", "[", 
               RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", 
           "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}],
          "-", 
         RowBox[{"12", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"11", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"12", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"12", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "/", 
              RowBox[{"X", "[", 
               RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", 
           "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"3", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"2", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"li", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "/", 
                RowBox[{"X", "[", 
                 RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"li", "[", 
              RowBox[{"1", ",", 
               RowBox[{"X", "[", 
                RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}]}], 
         "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"11", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"3", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"24", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"47", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"5", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"12", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"22", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"31", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"34", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"36", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"46", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"48", ",", "i", ",", "j"}], "]"}]}], "]"}]}]}], ")"}]}], 
      ")"}], "/", "6"}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"49", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"49", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"49", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"50", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"50", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"50", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"50", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"50", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"50", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"50", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"50", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"52", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"52", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"52", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"52", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"52", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"52", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", 
        RowBox[{"X", "[", 
         RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"52", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"li", "[", 
      RowBox[{"1", ",", 
       RowBox[{"X", "[", 
        RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
     RowBox[{"li", "[", 
      RowBox[{"2", ",", 
       RowBox[{"X", "[", 
        RowBox[{"52", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"li", "[", 
        RowBox[{"1", ",", 
         RowBox[{"X", "[", 
          RowBox[{"2", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Pi", "^", "2"}], "+", 
         RowBox[{"6", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", "2"}]}],
          "+", 
         RowBox[{"12", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "/", 
              RowBox[{"X", "[", 
               RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "^", 
           "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"12", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"1", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"li", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "/", 
                RowBox[{"X", "[", 
                 RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"21", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"10", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"32", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"9", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"14", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"15", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "/", 
               RowBox[{"X", "[", 
                RowBox[{"17", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
            RowBox[{"li", "[", 
             RowBox[{"1", ",", 
              RowBox[{"X", "[", 
               RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], ")"}]}], 
         "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"9", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"10", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"33", ",", "i", ",", "j"}], "]"}]}], "]"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", 
            RowBox[{"X", "[", 
             RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"li", "[", 
            RowBox[{"1", ",", 
             RowBox[{"X", "[", 
              RowBox[{"51", ",", "i", ",", "j"}], "]"}]}], "]"}], "^", 
           "2"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "/", 
             RowBox[{"X", "[", 
              RowBox[{"1", ",", "i", ",", "j"}], "]"}]}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"42", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"43", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"50", ",", "i", ",", "j"}], "]"}]}], "]"}]}], "+", 
         RowBox[{"6", "*", 
          RowBox[{"li", "[", 
           RowBox[{"2", ",", 
            RowBox[{"X", "[", 
             RowBox[{"52", ",", "i", ",", "j"}], "]"}]}], "]"}]}]}], ")"}]}], 
      ")"}], "/", "6"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"4", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"5", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"7", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"8", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"11", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"12", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"13", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"14", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"15", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"16", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"17", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"18", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"19", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"20", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"22", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"23", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"25", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"26", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"27", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"28", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"29", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"30", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"31", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "/", 
       RowBox[{"X", "[", 
        RowBox[{"32", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "/", 
       RowBox[{"X", "[", 
        RowBox[{"33", ",", "i", ",", "j"}], "]"}]}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"34", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"35", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"36", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"38", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"39", ",", "i", ",", "j"}], "]"}]}], "]"}], "+", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"40", ",", "i", ",", "j"}], "]"}]}], "]"}], "-", 
    RowBox[{"li", "[", 
     RowBox[{"3", ",", 
      RowBox[{"X", "[", 
       RowBox[{"41", ",", "i", ",", "j"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c3", "[", "n_", "]"}], "[", 
    RowBox[{"2", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"c3", "[", "n", "]"}], "[", 
     RowBox[{"2", ",", "i"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"c2", "[", "n", "]"}], "[", 
        RowBox[{"2", ",", 
         RowBox[{"n", "+", "4", "-", "i"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"br", "[", "z__", "]"}], ":>", 
          RowBox[{"br", "@@", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"4", "-", 
              RowBox[{"{", "z", "}"}]}], ",", "n", ",", "1"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"tup", "[", "z__", "]"}], ":>", 
          RowBox[{"tup", "@@", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"4", "-", 
              RowBox[{"{", "z", "}"}]}], ",", "n", ",", "1"}], "]"}]}]}]}], 
        "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"cap", "[", 
          RowBox[{"z_", ",", "y_", ",", "x__"}], "]"}], ":>", 
         RowBox[{"cap", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"4", "-", "z"}], ",", "n", ",", "1"}], "]"}], ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"4", "-", "y"}], ",", "n", ",", "1"}], "]"}], ",", "x"}],
           "]"}]}], ",", 
        RowBox[{
         RowBox[{"cap1", "[", 
          RowBox[{"z_", ",", "y__"}], "]"}], ":>", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"4", "-", "z"}], ",", "n", ",", "1"}], "]"}], ",", "y"}],
           "]"}]}]}], "}"}]}], "/.", "sort"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c3", "[", "n_", "]"}], "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"c3", "[", "n", "]"}], "[", 
     RowBox[{"i", ",", "j"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"c3", "[", "n", "]"}], "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"i", "-", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", "n", ",", "1"}], "]"}]}], "]"}], "/.", 
     RowBox[{"cycleRule", "[", "n", "]"}]}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", "n_", "]"}], "[", 
    RowBox[{"2", ",", "i_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"!", 
     RowBox[{"Inequality", "[", 
      RowBox[{"5", ",", "LessEqual", ",", "i", ",", "Less", ",", "n"}], 
      "]"}]}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", "n_", "]"}], "[", 
    RowBox[{"2", ",", "i_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", 
        RowBox[{"li", "[", 
         RowBox[{"3", ",", "#1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"li", "[", 
         RowBox[{"2", ",", "#1"}], "]"}], "*", 
        RowBox[{"li", "[", 
         RowBox[{"1", ",", "#1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"li", "[", 
          RowBox[{"1", ",", "#1"}], "]"}], "^", "3"}], "/", "6"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "*", 
          RowBox[{"li", "[", 
           RowBox[{"1", ",", "#1"}], "]"}]}], ")"}], "/", "6"}]}], "&"}], 
     ")"}], "@@", 
    RowBox[{"{", 
     RowBox[{"X", "[", 
      RowBox[{"53", ",", "1", ",", 
       RowBox[{"i", "-", "1"}]}], "]"}], "}"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", "n_", "]"}], "[", 
   RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", "n", "]"}], "[", 
    RowBox[{"i", ",", "j"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c4", "[", "n", "]"}], "[", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"i", "-", "1"}], ",", "n", ",", "1"}], "]"}], ",", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"j", "-", "1"}], ",", "n", ",", "1"}], "]"}]}], "]"}], "/.", 
    RowBox[{"cycleRule", "[", "n", "]"}]}]}]}], "\n"}], "Input",
 CellChangeTimes->{{3.5795423307445517`*^9, 3.5795423610379753`*^9}, {
  3.579542491692656*^9, 3.579542501317449*^9}, {3.579542534349334*^9, 
  3.579542563990142*^9}, {3.579542965842095*^9, 3.5795431562592573`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Final Evaluation", "Subsection",
 CellChangeTimes->{{3.577714291734392*^9, 3.577714298396614*^9}, {
  3.579542192500717*^9, 3.579542198342292*^9}, {3.579542304311545*^9, 
  3.57954230727673*^9}, {3.5795426108946533`*^9, 3.579542614147192*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "n_Integer", "]"}], "/;", 
   RowBox[{"n", ">", "2"}]}], ":=", 
  RowBox[{
   RowBox[{"c", "[", "n", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"c1", "[", "n", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "+", 
      RowBox[{
       RowBox[{"c2", "[", "n", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "+", 
      RowBox[{
       RowBox[{"c3", "[", "n", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}], "+", 
      RowBox[{
       RowBox[{"c4", "[", "n", "]"}], "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"dR", "[", "n_Integer", "]"}], "/;", 
   RowBox[{"n", ">", "2"}]}], ":=", 
  RowBox[{
   RowBox[{"dR", "[", "n", "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", "n", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
        RowBox[{"dLog", "[", 
         RowBox[{"br", "@@", 
          RowBox[{"Sort", "[", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "-", "1"}], ",", "i", ",", 
               RowBox[{"i", "+", "1"}], ",", "j"}], "}"}], ",", "n", ",", 
             "1"}], "]"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "n"}], "}"}]}], "]"}], ",", 
     RowBox[{"dLog", "[", "__", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.57954262435369*^9, 3.579542624847682*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1553, 750},
WindowMargins->{{Automatic, 61}, {Automatic, 62}},
ShowSelection->True,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 323, 6, 80, "Section"],
Cell[905, 30, 437, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[1367, 46, 203, 3, 44, "Subsection"],
Cell[1573, 51, 51405, 1540, 964, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[53015, 1596, 201, 3, 36, "Subsection"],
Cell[53219, 1601, 12834, 375, 386, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[66090, 1981, 301, 4, 36, "Subsection"],
Cell[66394, 1987, 291265, 8533, 4160, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[357696, 10525, 249, 3, 36, "Subsection"],
Cell[357948, 10530, 783, 25, 28, "Input"],
Cell[358734, 10557, 1056, 31, 28, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

